Subgrid Marching Tetrahedra

We describe a method for recovering a manifold, intersection-free triangle mesh from the points where edges of a tetrahedral grid pierce a continuous surface. Unlike classic marching cubes or tets, our subgrid marching scheme allows arbitrarily many surface patches within a single cell, capturing fine features and thin sheets. Moreover, it requires neither a well-defined inside/outside (allowing surfaces with boundary), nor consistently-oriented input geometry. Yet we retain the local, parallel nature of classic marching: reconstruction is performed independently per tet, yielding a conforming mesh across tet boundaries. Our key innovation is a generalization of normal coordinates from geometric topology, which encode surface connectivity via arbitrary integer intersection counts along each grid edge. This encoding sidesteps the usual Nyquist--Shannon limit, putting no lower bound on the size of features that can be resolved on a fixed grid. In practice, for similar compute time and equal grid resolution -- or even an equal number of output triangles -- meshes produced by subgrid marching are far more accurate than those from classic marching. Beyond standard contouring, our method can be used to convert polygon soup into a manifold, intersection-free mesh.

==> anc/subgrid-tet.html <==

<!DOCTYPE html>
<html lang="en">
<head>
    <meta charset="UTF-8">
    <meta name="viewport" content="width=device-width, initial-scale=1.0, user-scalable=no">
    <title>Subgrid Marching Tetrahedra</title>
    <style>
        * { margin: 0; padding: 0; box-sizing: border-box; }
        
        :root {
            --panel-width: 320px;
            --bg-dark: #1a1a2e;
            --bg-panel: #16213e;
            --accent: #e94560;
            --text: #eaeaea;
            --text-dim: #a0a0a0;
            --slider-track: #0f3460;
            --slider-thumb: #e94560;
        }
        
        body {
            font-family: 'Segoe UI', system-ui, -apple-system, sans-serif;
            background: var(--bg-dark);
            color: var(--text);
            overflow: hidden;
            height: 100vh;
            width: 100vw;
        }
        
        #container {
            display: flex;
            height: 100%;
            width: 100%;
        }
        
        #sidebar {
            width: var(--panel-width);
            min-width: var(--panel-width);
            background: var(--bg-panel);
            padding: 20px;
            overflow-y: auto;
            transition: margin-left 0.3s ease;
            z-index: 100;
            display: flex;
            flex-direction: column;
        }
        
        #sidebar.collapsed {
            margin-left: calc(-1 * var(--panel-width));
        }
        
        #toggle-btn {
            position: fixed;
            left: var(--panel-width);
            top: 50%;
            transform: translateY(-50%);
            width: 24px;
            height: 60px;
            background: var(--bg-panel);
            border: none;
            border-radius: 0 8px 8px 0;
            color: var(--text);
            cursor: pointer;
            z-index: 101;
            transition: left 0.3s ease;
            display: flex;
            align-items: center;
            justify-content: center;
        }
        
        #toggle-btn.collapsed {
            left: 0;
        }
        
        #toggle-btn:hover {
            background: var(--accent);
        }
        
        #canvas-container {
            width: 100%;
            height: 100%;
            position: relative;
        }
        
        canvas {
            display: block;
            width: 100%;
            height: 100%;
        }
        
        h1 {
            font-size: 1.3rem;
            margin-bottom: 8px;
            color: var(--accent);
            font-weight: 600;
        }
        
        .subtitle {
            font-size: 0.85rem;
            color: var(--text-dim);
            margin-bottom: 24px;
            line-height: 1.4;
        }
        
        .section {
            margin-bottom: 24px;
        }
        
        .section-title {
            font-size: 0.75rem;
            text-transform: uppercase;
            letter-spacing: 1px;
            color: var(--text-dim);
            margin-bottom: 12px;
            border-bottom: 1px solid var(--slider-track);
            padding-bottom: 6px;
        }
        
        .slider-group {
            margin-bottom: 10px;
            display: flex;
            align-items: center;
            gap: 8px;
        }
        
        .slider-label {
            font-size: 0.8rem;
            min-width: 85px;
            flex-shrink: 0;
        }
        
        .slider-value {
            color: var(--accent);
            font-weight: 600;
            min-width: 28px;
            text-align: right;
            font-size: 0.85rem;
        }
        
        input[type="range"] {
            flex: 1;
            min-width: 60px;
            height: 6px;
            -webkit-appearance: none;
            appearance: none;
            background: var(--slider-track);
            border-radius: 3px;
            outline: none;
        }
        
        input[type="range"]::-webkit-slider-thumb {
            -webkit-appearance: none;
            appearance: none;
            width: 18px;
            height: 18px;
            background: var(--slider-thumb);
            border-radius: 50%;
            cursor: pointer;
            transition: transform 0.1s;
        }
        
        input[type="range"]::-webkit-slider-thumb:hover {
            transform: scale(1.2);
        }
        
        input[type="range"]::-moz-range-thumb {
            width: 18px;
            height: 18px;
            background: var(--slider-thumb);
            border-radius: 50%;
            cursor: pointer;
            border: none;
        }
        
        button.export-btn {
            width: 100%;
            padding: 12px 16px;
            margin-top: 12px;
            background: var(--accent);
            color: white;
            border: none;
            border-radius: 6px;
            font-size: 0.9rem;
            font-weight: 600;
            cursor: pointer;
            transition: background 0.2s, transform 0.1s;
            margin-top: auto;
        }
        
        button.export-btn:hover {
            background: #ff6b6b;
            transform: translateY(-1px);
        }
        
        button.export-btn:active {
            transform: translateY(0);
        }
        
        .info-text {
            font-size: 0.75rem;
            color: var(--text-dim);
            margin-top: 16px;
            line-height: 1.5;
        }
        
        @media (max-width: 768px) {
            :root {
                --panel-width: 280px;
            }
            
            #sidebar {
                position: fixed;
                left: 0;
                top: 0;
                height: 100%;
            }
            
            #sidebar.collapsed {
                margin-left: calc(-1 * var(--panel-width));
            }
        }
    </style>
</head>
<body>
    <div id="container">
        <aside id="sidebar">
            <h1>Subgrid Marching Tet</h1>
            <p class="subtitle">Reconstruct a spanning surface from arbitrary edge intersection counts</p>
            
            <div class="section">
                <div class="section-title">Corner Cuts</div>
                <div class="slider-group">
                    <span class="slider-label">Corner 0</span>
                    <input type="range" id="cc0" min="0" max="10" value="0">
                    <span class="slider-value" id="cc0-val">0</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Corner 1</span>
                    <input type="range" id="cc1" min="0" max="10" value="0">
                    <span class="slider-value" id="cc1-val">0</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Corner 2</span>
                    <input type="range" id="cc2" min="0" max="10" value="0">
                    <span class="slider-value" id="cc2-val">0</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Corner 3</span>
                    <input type="range" id="cc3" min="0" max="10" value="0">
                    <span class="slider-value" id="cc3-val">0</span>
                </div>
            </div>
            
            <div class="section">
                <div class="section-title">Diagonal Cuts</div>
                <div class="slider-group">
                    <span class="slider-label">Diag 01-23</span>
                    <input type="range" id="dc0" min="0" max="10" value="2">
                    <span class="slider-value" id="dc0-val">2</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Diag 02-13</span>
                    <input type="range" id="dc1" min="0" max="10" value="1">
                    <span class="slider-value" id="dc1-val">1</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Diag 03-12</span>
                    <input type="range" id="dc2" min="0" max="10" value="0">
                    <span class="slider-value" id="dc2-val">0</span>
                </div>
            </div>
            
            <div class="section">
                <div class="section-title">Edge Intersections</div>
                <div class="slider-group">
                    <span class="slider-label">Edge 0-1</span>
                    <input type="range" id="e01" min="0" max="10" value="1">
                    <span class="slider-value" id="e01-val">1</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Edge 0-2</span>
                    <input type="range" id="e02" min="0" max="10" value="2">
                    <span class="slider-value" id="e02-val">2</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Edge 0-3</span>
                    <input type="range" id="e03" min="0" max="10" value="3">
                    <span class="slider-value" id="e03-val">3</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Edge 2-3</span>
                    <input type="range" id="e23" min="0" max="10" value="1">
                    <span class="slider-value" id="e23-val">1</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Edge 1-3</span>
                    <input type="range" id="e13" min="0" max="10" value="2">
                    <span class="slider-value" id="e13-val">2</span>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Edge 1-2</span>
                    <input type="range" id="e12" min="0" max="10" value="3">
                    <span class="slider-value" id="e12-val">3</span>
                </div>
            </div>
            
            <div class="section">
                <div class="section-title">Display</div>
                <div class="slider-group">
                    <span class="slider-label">Opacity</span>
                    <input type="range" id="opacity" min="0" max="100" value="100">
                    <span class="slider-value" id="opacity-val">1.00</span>
                </div>
                <div class="slider-group">
                    <label style="display: flex; align-items: center; gap: 8px; cursor: pointer;">
                        <input type="checkbox" id="show-wireframe" style="width: 16px; height: 16px;" checked>
                        <span style="font-size: 0.85rem;">Surface wireframe</span>
                    </label>
                </div>
                <div class="slider-group" style="display: flex; align-items: center; gap: 16px;">
                    <label style="display: flex; align-items: center; gap: 8px; cursor: pointer;">
                        <input type="checkbox" id="show-labels" style="width: 16px; height: 16px;">
                        <span style="font-size: 0.85rem;">Vertex labels</span>
                    </label>
                    <label style="display: flex; align-items: center; gap: 8px; cursor: pointer;">
                        <input type="checkbox" id="show-edge-coords" style="width: 16px; height: 16px;">
                        <span style="font-size: 0.85rem;">Edge coordinates</span>
                    </label>
                </div>
                <div class="slider-group">
                    <label style="display: flex; align-items: center; gap: 8px; cursor: pointer;">
                        <input type="checkbox" id="scoop-mid-vertices" style="width: 16px; height: 16px;">
                        <span style="font-size: 0.85rem;">Simplicial Embedding</span>
                    </label>
                </div>
                <div class="slider-group">
                    <span class="slider-label">Inflation epsilon</span>
                    <input type="range" id="scoop-bulge" min="0" max="20" value="5">
                    <span class="slider-value" id="scoop-bulge-val">0.05</span>
                </div>
                <div class="slider-group" style="display: flex; align-items: center; gap: 8px;">
                    <label style="display: flex; align-items: center; gap: 6px; cursor: pointer;">
                        <input type="checkbox" id="auto-rotate" style="width: 16px; height: 16px;">
                        <span style="font-size: 0.85rem;">Auto Rotate</span>
                    </label>
                    <input type="range" id="rotate-speed" min="1" max="100" value="10" style="width: 60px;">
                    <span class="slider-value" id="rotate-speed-val" style="font-size: 0.75rem;">30</span>
                </div>
            </div>
            
            <div style="display: flex; gap: 8px; margin-top: 16px; margin-bottom: 16px; align-items: center;">
                <label style="font-size: 0.8rem; font-weight: 500;">Renderer:</label>
                <div style="display: flex; gap: 0; border: 1px solid #ccc; border-radius: 4px; overflow: hidden;">
                    <button id="renderer-webgl-btn" class="renderer-toggle active" style="padding: 4px 10px; font-size: 0.75rem; border: none; cursor: pointer; background: #4a90d9; color: white;">WebGL</button>
                    <button id="renderer-svg-btn" class="renderer-toggle" style="padding: 4px 10px; font-size: 0.75rem; border: none; cursor: pointer; background: #f0f0f0; color: #333;">SVG</button>
                </div>
            </div>
            
            <button class="export-btn" id="export-btn" style="margin-top: 0;">Export as OBJ</button>
            <div style="display: flex; gap: 8px; margin-top: 8px; align-items: center;">
                <button class="export-btn" id="export-svg-btn" style="flex: 1; margin-top: 0;">Render to SVG</button>
                <label style="display: flex; align-items: center; gap: 4px; cursor: pointer; font-size: 0.8rem;" title="Assign a unique color to each connected component of the spanning surface">
                    <input type="checkbox" id="multicolor-checkbox" style="width: 14px; height: 14px;" checked>
                    Multicolor
                </label>
            </div>
            
            <div style="display: flex; gap: 8px; margin-top: 8px; align-items: center;">
                <button class="export-btn" id="render-table-btn" style="flex: 1; margin-top: 0;">Render SVG Table</button>
                <label style="display: flex; align-items: center; gap: 4px; font-size: 0.8rem;" title="Maximum number of intersection points per edge">
                    k=<input type="number" id="max-k-input" value="2" min="0" max="10" style="width: 40px; padding: 2px 4px; font-size: 0.8rem;">
                </label>
            </div>
            
            <div style="display: flex; flex-wrap: wrap; gap: 8px; margin-top: 8px; font-size: 0.75rem;">
                <label style="display: flex; align-items: center; gap: 3px; cursor: pointer;" title="Include configurations with corner cuts (triangular disks)">
                    <input type="checkbox" id="filter-corner-cuts" checked style="width: 12px; height: 12px;">
                    <span>Corner cuts</span>
                </label>
                <label style="display: flex; align-items: center; gap: 3px; cursor: pointer;" title="Include configurations with normal boundary loops (no triangle has all vertices on a single tet face)">
                    <input type="checkbox" id="filter-normal" checked style="width: 12px; height: 12px;">
                    <span>Normal</span>
                </label>
                <label style="display: flex; align-items: center; gap: 3px; cursor: pointer;" title="Include configurations with non-normal boundary loops (at least one curve segment with both endpoints on same tet edge)">
                    <input type="checkbox" id="filter-non-normal" checked style="width: 12px; height: 12px;">
                    <span>Non-normal</span>
                </label>
                <label style="display: flex; align-items: center; gap: 3px; cursor: pointer;" title="Include configurations where some tet face has an odd sum of edge intersections">
                    <input type="checkbox" id="filter-odd" checked style="width: 12px; height: 12px;">
                    <span>Odd</span>
                </label>
                <label style="display: flex; align-items: center; gap: 3px; cursor: pointer;" title="Include configurations with no triangles in the spanning surface">
                    <input type="checkbox" id="filter-empty" checked style="width: 12px; height: 12px;">
                    <span>Empty</span>
                </label>
                <label style="display: flex; align-items: center; gap: 3px; cursor: pointer;" title="Include configurations whose only scoop curves are size-2 polygons">
                    <input type="checkbox" id="filter-size2-polys" checked style="width: 12px; height: 12px;">
                    <span>size2 polys</span>
                </label>
            </div>
            
            <p class="info-text">
                Drag sliders to adjust intersection counts. The spanning surface updates in real time.
                Rotate with mouse/touch, scroll to zoom.
            </p>
        </aside>
        
        <button id="toggle-btn">◀</button>
        
        <div id="render-area" style="flex: 1; position: relative; min-width: 0;">
            <div id="canvas-container"></div>
            <div id="svg-container" style="position: absolute; top: 0; left: 0; right: 0; bottom: 0; background: white; overflow: hidden; pointer-events: none; display: none;"></div>
            <div id="controls-overlay" style="position: absolute; top: 0; left: 0; right: 0; bottom: 0; pointer-events: auto;"></div>
        </div>
    </div>

    <script type="importmap">
    {
        "imports": {
            "three": "https://cdn.jsdelivr.net/npm/three@0.160.0/build/three.module.js",
            "three/addons/": "https://cdn.jsdelivr.net/npm/three@0.160.0/examples/jsm/"
        }
    }
    </script>
    
    <script type="module">
import * as THREE from 'three';
import { OrbitControls } from 'three/addons/controls/OrbitControls.js';

// ============================================================================
// CONSTANTS
// ============================================================================

const ALL_TET_PAIRS = [[0,1], [0,2], [0,3], [1,2], [1,3], [2,3]];
const ALL_TET_TRIPLETS = [[1,2,3], [0,2,3], [0,1,3], [0,1,2]];
const INVALID_IND = -1;

// ============================================================================
// UTILITY FUNCTIONS
// ============================================================================

function edgePairToIndex(i, j) {
    if (i > j) [i, j] = [j, i];
    if (i === 0 && j === 1) return 0;
    if (i === 0 && j === 2) return 1;
    if (i === 0 && j === 3) return 2;
    if (i === 1 && j === 2) return 3;
    if (i === 1 && j === 3) return 4;
    if (i === 2 && j === 3) return 5;
    throw new Error(`Invalid edge pair: (${i}, ${j})`);
}

function complement(inputs) {
    const universe = new Set([0, 1, 2, 3]);
    for (const x of inputs) universe.delete(x);
    return Array.from(universe).sort((a, b) => a - b);
}

function allPairs(universe) {
    const pairs = [];
    for (let i = 0; i < universe.length; i++) {
        for (let j = i + 1; j < universe.length; j++) {
            pairs.push([universe[i], universe[j]]);
        }
    }
    return pairs;
}

function gcd(a, b) {
    a = Math.abs(a);
    b = Math.abs(b);
    while (b) { [a, b] = [b, a % b]; }
    return a;
}

function triangleInequality(a, b, c) {
    const max = Math.max(a, b, c);
    const feasible = (a + b + c) >= 2 * max;
    let resA = 0, resB = 0, resC = 0;
    if (!feasible) {
        if (a === max) { resA = a - b - c; }
        else if (b === max) { resB = b - a - c; }
        else { resC = c - a - b; }
    }
    return { feasible, resA, resB, resC };
}

// ============================================================================
// VECTOR3 CLASS (simplified, matches GeometryCentral's Vector3)
// ============================================================================

class Vec3 {
    constructor(x = 0, y = 0, z = 0) {
        this.x = x; this.y = y; this.z = z;
    }
    static zero() { return new Vec3(0, 0, 0); }
    add(v) { return new Vec3(this.x + v.x, this.y + v.y, this.z + v.z); }
    sub(v) { return new Vec3(this.x - v.x, this.y - v.y, this.z - v.z); }
    scale(s) { return new Vec3(this.x * s, this.y * s, this.z * s); }
    lerp(v, t) { return this.scale(1 - t).add(v.scale(t)); }
    toThree() { return new THREE.Vector3(this.x, this.y, this.z); }
    clone() { return new Vec3(this.x, this.y, this.z); }
}

// ============================================================================
// EDGE INTS
// ============================================================================

class EdgeInts {
    constructor(n01 = 0, n02 = 0, n03 = 0, n12 = 0, n13 = 0, n23 = 0) {
        this.data = new Map();
        if (arguments.length === 1 && Array.isArray(arguments[0])) {
            const arr = arguments[0];
            this.set(0,1,arr[0]); this.set(0,2,arr[1]); this.set(0,3,arr[2]);
            this.set(1,2,arr[3]); this.set(1,3,arr[4]); this.set(2,3,arr[5]);
        } else if (arguments.length >= 6) {
            this.set(0,1,n01); this.set(0,2,n02); this.set(0,3,n03);
            this.set(1,2,n12); this.set(1,3,n13); this.set(2,3,n23);
        }
    }
    
    static key(i, j) {
        if (i > j) [i, j] = [j, i];
        return `${i},${j}`;
    }
    
    get(i, j) {
        const k = EdgeInts.key(i, j);
        return this.data.has(k) ? this.data.get(k) : 0;
    }
    
    set(i, j, v) {
        this.data.set(EdgeInts.key(i, j), v);
    }
    
    clone() {
        const ei = new EdgeInts();
        for (const [k, v] of this.data) ei.data.set(k, v);
        return ei;
    }
    
    subtract(other) {
        const result = this.clone();
        for (const [k, v] of other.data) {
            result.data.set(k, (result.data.get(k) || 0) - v);
        }
        return result;
    }
    
    add(other) {
        const result = this.clone();
        for (const [k, v] of other.data) {
            result.data.set(k, (result.data.get(k) || 0) + v);
        }
        return result;
    }
    
    print() {
        let s = '';
        for (const [i, j] of ALL_TET_PAIRS) {
            s += `e{${i},${j}}: ${this.get(i,j)}  `;
        }
        console.log(s);
    }
}

// ============================================================================
// SEMI CORNER CUTS
// ============================================================================

class SemiCornerCuts {
    constructor() {
        this.data = [new Map(), new Map(), new Map(), new Map()];
    }
    
    static key(j, k) {
        if (j > k) [j, k] = [k, j];
        return `${j},${k}`;
    }
    
    get(i, j, k) {
        const key = SemiCornerCuts.key(j, k);
        return this.data[i].has(key) ? this.data[i].get(key) : 0;
    }
    
    set(i, j, k, v) {
        this.data[i].set(SemiCornerCuts.key(j, k), v);
    }
}

// ============================================================================
// CORNER CUTS
// ============================================================================

class CornerCuts {
    constructor() {
        this.data = [0, 0, 0, 0];
    }
    get(i) { return this.data[i]; }
    set(i, v) { this.data[i] = v; }
}

// ============================================================================
// DIAGONAL CUTS
// ============================================================================

class DiagonalCuts {
    constructor() {
        this.data = new Map();
    }
    
    static key(i, j) {
        if (i > j) [i, j] = [j, i];
        return `${i},${j}`;
    }
    
    get(i, j) {
        const k = DiagonalCuts.key(i, j);
        return this.data.has(k) ? this.data.get(k) : 0;
    }
    
    set(i, j, v) {
        this.data.set(DiagonalCuts.key(i, j), v);
        // set complementary pair too
        for (let k = 0; k < 4; k++) {
            if (k === i || k === j) continue;
            for (let l = k + 1; l < 4; l++) {
                if (l === i || l === j) continue;
                this.data.set(DiagonalCuts.key(k, l), v);
            }
        }
    }
}

// ============================================================================
// COMBINATORIAL VERTEX
// ============================================================================

class CombinatorialVertex {
    constructor(i, j, order, edgeInt, k = -1, l = -1) {
        this.i = i;
        this.j = j;
        this.order = order;
        this.edgeInt = edgeInt;
        this.k = k;
        this.l = l;
        this.scoopSteiner = false;
        this.scoopInteriorSteiner = false;
    }
    
    equals(other) {
        if (this.i === other.i && this.j === other.j && this.order === other.order) return true;
        if (this.i === other.j && this.j === other.i && this.order === this.edgeInt - other.order + 1) return true;
        return false;
    }
    
    sameEdgeAs(other) {
        return (this.i === other.i && this.j === other.j) || (this.i === other.j && this.j === other.i);
    }
    
    clone() {
        const cv = new CombinatorialVertex(this.i, this.j, this.order, this.edgeInt, this.k, this.l);
        cv.scoopSteiner = this.scoopSteiner;
        cv.scoopInteriorSteiner = this.scoopInteriorSteiner;
        return cv;
    }
}

// ============================================================================
// COMB FACE
// ============================================================================

const CombFaceType = {
    FLAT: 0, QUAD02: 1, QUAD13: 2, SPIRAL: 3,
    OPEN: 4, CLOSED_NON_NORMAL: 5, CLOSED_NORMAL: 6,
    TRIANGLE: 7, OCTAGON: 8,
    SMEARED_QUAD: 9, CORNER_TYPE_TRIANGLE: 10, TUNNEL_QUAD: 11,
    INTERIOR_HEXAGON: 12, INTERIOR_CORNER_TYPE: 13
};

class CombFace {
    constructor(vertices, type, derivedVertex = null) {
        this.vertices = vertices;
        this.type = type;
        this.derivedVertex = derivedVertex;
    }
}

class DerivedVertex {
    constructor(parents = [], weights = null) {
        this.parents = parents;
        this.weights = weights || parents.map(() => parents.length > 0 ? 1.0 / parents.length : 0);
    }
    
    static lerp(dvA, dvB, t) {
        return new DerivedVertex([...dvA.parents, ...dvB.parents], [
            ...dvA.weights.map(w => (1 - t) * w),
            ...dvB.weights.map(w => t * w)
        ]);
    }
}

// ============================================================================
// EDGE OCCUPATIONS
// ============================================================================

class EdgeOccupations {
    constructor(edgeInts) {
        this.data = new Map();
        if (edgeInts) {
            for (const [i, j] of ALL_TET_PAIRS) {
                const count = edgeInts.get(i, j);
                this.data.set(EdgeInts.key(i, j), new Array(count).fill(false));
            }
        }
    }
    
    get(cv_or_i, j = undefined, index = undefined) {
        if (cv_or_i instanceof CombinatorialVertex) {
            const cv = cv_or_i;
            let i = cv.i, jj = cv.j;
            let idx = cv.order - 1;
            if (i > jj) {
                const arr = this.data.get(EdgeInts.key(i, jj));
                idx = arr.length - 1 - idx;
            }
            const arr = this.data.get(EdgeInts.key(i, jj));
            return arr ? arr[idx] : false;
        } else {
            let i = cv_or_i;
            let idx = index;
            if (i > j) {
                const arr = this.data.get(EdgeInts.key(i, j));
                idx = arr.length - 1 - idx;
            }
            const arr = this.data.get(EdgeInts.key(i, j));
            return arr ? arr[idx] : false;
        }
    }
    
    set(cv_or_i, j_or_value, index = undefined, value = undefined) {
        if (cv_or_i instanceof CombinatorialVertex) {
            const cv = cv_or_i;
            const val = j_or_value;
            let i = cv.i, jj = cv.j;
            let idx = cv.order - 1;
            if (i > jj) {
                const arr = this.data.get(EdgeInts.key(i, jj));
                idx = arr.length - 1 - idx;
            }
            const arr = this.data.get(EdgeInts.key(i, jj));
            if (arr) arr[idx] = val;
        } else {
            let i = cv_or_i;
            let j = j_or_value;
            let idx = index;
            let val = value;
            if (i > j) {
                const arr = this.data.get(EdgeInts.key(i, j));
                idx = arr.length - 1 - idx;
            }
            const arr = this.data.get(EdgeInts.key(i, j));
            if (arr) arr[idx] = val;
        }
    }
    
    countOccupied() {
        const result = new EdgeInts();
        for (const [i, j] of ALL_TET_PAIRS) {
            const arr = this.data.get(EdgeInts.key(i, j));
            let count = 0;
            if (arr) for (const v of arr) if (v) count++;
            result.set(i, j, count);
        }
        return result;
    }
}

// ============================================================================
// INTERPOLATED POINT
// ============================================================================

class InterpolatedPoint {
    constructor() {
        this.pos = null;
        this.parentAIdx = INVALID_IND;
        this.parentBIdx = INVALID_IND;
        this.order = -1;
        this.edgeInt = -1;
        this.t = -1.0;
        this.weightedParents = [];
        this.barycentricWeights = [];
    }
    
    static fromRoot(pos) {
        const ip = new InterpolatedPoint();
        ip.pos = pos.clone();
        return ip;
    }
    
    static fromParents(aIdx, bIdx, order, edgeInt, pos = null) {
        const ip = new InterpolatedPoint();
        ip.parentAIdx = aIdx;
        ip.parentBIdx = bIdx;
        ip.order = order;
        ip.edgeInt = edgeInt;
        if (pos) ip.pos = pos.clone();
        return ip;
    }
    
    static fromParentsT(aIdx, bIdx, t, pos = null) {
        const ip = new InterpolatedPoint();
        ip.parentAIdx = aIdx;
        ip.parentBIdx = bIdx;
        ip.t = t;
        if (pos) ip.pos = pos.clone();
        return ip;
    }
    
    static fromWeightedParents(parents, weights, pos = null) {
        const ip = new InterpolatedPoint();
        ip.weightedParents = [...parents];
        ip.barycentricWeights = [...weights];
        if (pos) ip.pos = pos.clone();
        return ip;
    }
    
    getPosition(pool) {
        if (this.pos) return this.pos;
        this.recomputeFromParents(pool);
        return this.pos;
    }
    
    recomputeFromParents(pool) {
        if (this.weightedParents.length > 0 && this.barycentricWeights.length === this.weightedParents.length) {
            this.pos = Vec3.zero();
            for (let i = 0; i < this.weightedParents.length; i++) {
                const p = pool[this.weightedParents[i]].getPosition(pool);
                this.pos = this.pos.add(p.scale(this.barycentricWeights[i]));
            }
            return;
        }
        
        if (this.parentAIdx === INVALID_IND || this.parentBIdx === INVALID_IND) return;
        
        const Pa = pool[this.parentAIdx].getPosition(pool);
        const Pb = pool[this.parentBIdx].getPosition(pool);
        
        if (this.t >= 0.0) {
            this.pos = Pa.lerp(Pb, this.t);
            return;
        }
        
        const t = (this.edgeInt > 0 && this.order > 0) ? this.order / (this.edgeInt + 1) : 0.5;
        this.pos = Pa.lerp(Pb, t);
    }
}

// ============================================================================
// TRI SOUP
// ============================================================================

class TriSoup {
    constructor() {
        this.pool = [];
        this.faces = [];
        this.segments = [];
    }
    
    addRoot(v) {
        this.pool.push(InterpolatedPoint.fromRoot(v));
        return this.pool.length - 1;
    }
    
    addFromParents(a, b, order, edgeInt) {
        const Pa = this.pool[a].getPosition(this.pool);
        const Pb = this.pool[b].getPosition(this.pool);
        const t = (edgeInt > 0) ? order / (edgeInt + 1) : 0.5;
        const pos = Pa.lerp(Pb, t);
        this.pool.push(InterpolatedPoint.fromParents(a, b, order, edgeInt, pos));
        return this.pool.length - 1;
    }
    
    addFromParentsT(a, b, t) {
        const Pa = this.pool[a].getPosition(this.pool);
        const Pb = this.pool[b].getPosition(this.pool);
        const pos = Pa.lerp(Pb, t);
        this.pool.push(InterpolatedPoint.fromParentsT(a, b, t, pos));
        return this.pool.length - 1;
    }
    
    addFace(i, j, k) {
        this.faces.push([i, j, k]);
    }
    
    addSegment(i, j) {
        this.segments.push([i, j]);
    }
    
    addAverageForPolygon(vertexIndices) {
        let avgPos = Vec3.zero();
        const weights = vertexIndices.map(() => 1.0 / vertexIndices.length);
        for (const vi of vertexIndices) {
            avgPos = avgPos.add(this.pool[vi].getPosition(this.pool));
        }
        avgPos = avgPos.scale(1.0 / vertexIndices.length);
        this.pool.push(InterpolatedPoint.fromWeightedParents(vertexIndices, weights, avgPos));
        return this.pool.length - 1;
    }
    
    toVectorSoup() {
        const faceIndices = [];
        const vertexPositions = [];
        for (const p of this.pool) {
            if (p.barycentricWeights.length > 0) {
                p.recomputeFromParents(this.pool);
            }
            vertexPositions.push(p.getPosition(this.pool));
        }
        for (const f of this.faces) {
            faceIndices.push([f[0], f[1], f[2]]);
        }
        return { faceIndices, vertexPositions };
    }
    
    segmentsToVectorSoup() {
        const segIndices = [];
        const vertexPositions = [];
        for (const p of this.pool) {
            vertexPositions.push(p.getPosition(this.pool));
        }
        for (const s of this.segments) {
            segIndices.push([s[0], s[1]]);
        }
        return { segIndices, vertexPositions };
    }
    
    getFirstOrderEdgePoints() {
        const edgePoints = [];
        for (const p of this.pool) {
            if (p.order > 0 && p.edgeInt > 0 && p.parentAIdx !== INVALID_IND && p.parentBIdx !== INVALID_IND) {
                edgePoints.push(p.getPosition(this.pool));
            }
        }
        return edgePoints;
    }
}

// ============================================================================
// CORNER AND DIAGONAL CUTS TO EDGE INTS
// ============================================================================

function cornerAndDiagonalCutsToEdgeInts(cc, dc) {
    const edgeInts = new EdgeInts();
    for (const [i, j] of allPairs([0, 1, 2, 3])) {
        const klSet = complement([i, j]);
        const k = klSet[0], l = klSet[1];
        edgeInts.set(i, j, cc.get(i) + cc.get(j) + dc.get(i, k) + dc.get(i, l));
    }
    return edgeInts;
}

// ============================================================================
// NORMAL COORDINATES
// ============================================================================

class NormalCoordinates {
    constructor(edgeInts = null) {
        this.edgeInts = edgeInts ? edgeInts.clone() : new EdgeInts();
        this.scc = new SemiCornerCuts();
        this.sccReduced = new SemiCornerCuts();
        this.cc = new CornerCuts();
        this.dc = new DiagonalCuts();
        this.edgeIntsResidual = new EdgeInts();
        this.scoop = new SemiCornerCuts();
        this.scoopCount = 0;
        this.triangleIneq = true;
        this.evenSum = true;
        this.scoopDiagTypeExists = false;
        this.allZeros = true;
        
        if (edgeInts) {
            this.computeNC();
        }
    }
    
    computeNC() {
        this.computeSemiCornerCutsAndScoops();
        if ((this.evenSum && this.triangleIneq) || !this.evenSum) {
            this.computeCornerCutsAndReducedSemiCornerCuts();
            this.computeDiagonalCuts();
        } else if (this.evenSum) {
            const reducedEdgeInts = this.scoopReduction();
            const reducedNC = new NormalCoordinates();
            reducedNC.edgeInts = reducedEdgeInts;
            reducedNC.computeNC();
            if (!reducedNC.triangleIneq || !reducedNC.evenSum) {
                throw new Error("computeNC: scoop reduction did not yield feasible NC!");
            }
            this.cc = reducedNC.cc;
            this.dc = reducedNC.dc;
            this.scoopDiagTypeExists = this.checkForNastyScoopTypes();
        } else {
            return;
        }
        this.computeResidualEdgeInts();
        
        this.allZeros = this.edgeInts.get(0,1) === 0 && this.edgeInts.get(0,2) === 0 &&
                        this.edgeInts.get(0,3) === 0 && this.edgeInts.get(1,2) === 0 &&
                        this.edgeInts.get(1,3) === 0 && this.edgeInts.get(2,3) === 0;
    }
    
    computeSemiCornerCutsAndScoops() {
        for (const triplet of ALL_TET_TRIPLETS) {
            const [i, j, k] = triplet;
            const { feasible, resA: resIJ, resB: resIK, resC: resJK } = 
                triangleInequality(this.edgeInts.get(i,j), this.edgeInts.get(i,k), this.edgeInts.get(j,k));
            const ijkEvenSum = (this.edgeInts.get(i,j) + this.edgeInts.get(i,k) + this.edgeInts.get(j,k)) % 2 === 0;
            
            this.triangleIneq = feasible && this.triangleIneq;
            this.evenSum = ijkEvenSum && this.evenSum;
            
            let rIJ = resIJ, rIK = resIK, rJK = resJK;
            if (!ijkEvenSum && feasible) {
                rIJ = 1; rIK = 1; rJK = 1;
            }
            
            const Mij = this.edgeInts.get(i,j) - rIJ;
            const Mik = this.edgeInts.get(i,k) - rIK;
            const Mjk = this.edgeInts.get(j,k) - rJK;
            
            this.scc.set(i, j, k, Math.max(Math.floor((Mij + Mik - Mjk) / 2), 0));
            this.scc.set(j, i, k, Math.max(Math.floor((Mij + Mjk - Mik) / 2), 0));
            this.scc.set(k, i, j, Math.max(Math.floor((Mik + Mjk - Mij) / 2), 0));
            
            this.scoop.set(i, j, k, Math.floor(rJK / 2));
            this.scoop.set(j, i, k, Math.floor(rIK / 2));
            this.scoop.set(k, i, j, Math.floor(rIJ / 2));
            
            this.scoopCount += Math.floor((rIJ + rIK + rJK) / 2);
        }
    }
    
    computeCornerCutsAndReducedSemiCornerCuts() {
        this.cc.set(0, Math.min(this.scc.get(0,1,2), this.scc.get(0,1,3), this.scc.get(0,2,3)));
        this.cc.set(1, Math.min(this.scc.get(1,0,2), this.scc.get(1,0,3), this.scc.get(1,2,3)));
        this.cc.set(2, Math.min(this.scc.get(2,0,1), this.scc.get(2,0,3), this.scc.get(2,1,3)));
        this.cc.set(3, Math.min(this.scc.get(3,0,1), this.scc.get(3,0,2), this.scc.get(3,1,2)));
        
        for (let i = 0; i < 4; i++) {
            for (const [j, k] of allPairs(complement([i]))) {
                this.sccReduced.set(i, j, k, this.scc.get(i, j, k) - this.cc.get(i));
            }
        }
    }
    
    computeDiagonalCuts() {
        for (let j = 1; j < 4; j++) {
            const comp = complement([0, j]);
            const k = comp[0], l = comp[1];
            this.dc.set(0, j, Math.min(
                this.sccReduced.get(k, 0, j),
                this.sccReduced.get(l, 0, j),
                this.sccReduced.get(j, k, l),
                this.sccReduced.get(0, k, l)
            ));
        }
    }
    
    computeResidualEdgeInts() {
        const normalEdgeInts = cornerAndDiagonalCutsToEdgeInts(this.cc, this.dc);
        this.edgeIntsResidual = this.edgeInts.subtract(normalEdgeInts);
    }
    
    scoopReduction() {
        const edgeOccupations = new EdgeOccupations(this.edgeInts);
        for (const triplet of ALL_TET_TRIPLETS) {
            const [ii, jj, kk] = triplet;
            let base, v1, v2;
            if (this.scoop.get(ii, jj, kk) > 0) {
                base = ii; v1 = jj; v2 = kk;
            } else if (this.scoop.get(jj, kk, ii) > 0) {
                base = jj; v1 = kk; v2 = ii;
            } else if (this.scoop.get(kk, ii, jj) > 0) {
                base = kk; v1 = ii; v2 = jj;
            } else {
                continue;
            }
            const scoopCnt = this.scoop.get(base, v1, v2);
            for (let s = 0; s < scoopCnt; s++) {
                const cvFirst = new CombinatorialVertex(v1, v2, 2*s + this.scc.get(v1, v2, base) + 1, this.edgeInts.get(v1, v2), base);
                const cvSecond = new CombinatorialVertex(v1, v2, 2*s + this.scc.get(v1, v2, base) + 2, this.edgeInts.get(v1, v2), base);
                this.traceForever(cvFirst, edgeOccupations);
                this.traceForever(cvSecond, edgeOccupations);
            }
        }
        const reducedEdgeInts = new EdgeInts();
        for (const [i, j] of allPairs([0,1,2,3])) {
            let occCount = 0;
            for (let idx = 0; idx < this.edgeInts.get(i, j); idx++) {
                if (!edgeOccupations.get(i, j, idx)) occCount++;
            }
            reducedEdgeInts.set(i, j, occCount);
        }
        return reducedEdgeInts;
    }
    
    findNextVertex(v0) {
        if (!this.evenSum) throw new Error("combinatorial trace: evenSum is false");
        const i = v0.i, j = v0.j;
        const k = complement([i, j, v0.k])[0];
        const order = v0.order;
        const nij = v0.edgeInt;
        
        if (this.scc.get(i, j, k) + this.scc.get(j, i, k) + 2 * this.scoop.get(k, i, j) !== nij) {
            throw new Error("combinatorial trace: inconsistent scoop and semicorner cut data");
        }
        
        if (order <= this.scc.get(i, j, k)) {
            return new CombinatorialVertex(i, k, order, this.edgeInts.get(i, k), j);
        } else if (order >= nij - this.scc.get(j, i, k) + 1) {
            return new CombinatorialVertex(j, k, nij - order + 1, this.edgeInts.get(j, k), i);
        } else {
            let nextOrder;
            if ((order - this.scc.get(i, j, k)) % 2 === 0) {
                nextOrder = order - 1;
            } else {
                nextOrder = order + 1;
            }
            return new CombinatorialVertex(i, j, nextOrder, nij, k);
        }
    }
    
    traceForever(v0, edgeOccupations) {
        let cv = v0.clone();
        while (true) {
            if (edgeOccupations.get(cv)) return;
            edgeOccupations.set(cv, true);
            cv = this.findNextVertex(cv);
        }
    }
    
    scoopHomotopyCount(i, j, k, scoopCnt) {
        const tempEdgeOccupations = new EdgeOccupations(this.edgeInts);
        const cvFirst = new CombinatorialVertex(j, k, this.scc.get(j, k, i) + 2 * scoopCnt + 1, this.edgeInts.get(j, k), i);
        this.traceForever(cvFirst, tempEdgeOccupations);
        
        const scoopEdgeInts = tempEdgeOccupations.countOccupied();
        const scoopNC = new NormalCoordinates();
        scoopNC.edgeInts = scoopEdgeInts;
        scoopNC.computeSemiCornerCutsAndScoops();
        
        const isectsToI = scoopNC.scc.get(i, j, k) + 1;
        const isectsToJ = scoopNC.scc.get(j, i, k) + 1;
        const isectsToK = scoopNC.scc.get(k, i, j) + 1;
        const l = complement([i, j, k])[0];
        const isectsToL = isectsToI + scoopNC.edgeInts.get(i, l);
        
        let evenCount = 0;
        if (isectsToI % 2 === 0) evenCount++;
        if (isectsToJ % 2 === 0) evenCount++;
        if (isectsToK % 2 === 0) evenCount++;
        if (isectsToL % 2 === 0) evenCount++;
        return evenCount;
    }
    
    faceHomotopyCount(i, j, k) {
        let cv;
        const tempEdgeOccupations = new EdgeOccupations(this.edgeInts);
        if (this.scc.get(i, j, k) > 0) {
            cv = new CombinatorialVertex(i, j, this.scc.get(i, j, k), this.edgeInts.get(i, j), k);
            this.traceForever(cv, tempEdgeOccupations);
        } else if (this.scc.get(j, k, i) > 0) {
            cv = new CombinatorialVertex(j, k, this.scc.get(j, k, i), this.edgeInts.get(j, k), i);
            this.traceForever(cv, tempEdgeOccupations);
        } else if (this.scc.get(k, i, j) > 0) {
            cv = new CombinatorialVertex(k, i, this.scc.get(k, i, j), this.edgeInts.get(k, i), j);
            this.traceForever(cv, tempEdgeOccupations);
        } else {
            return 4;
        }
        
        const faceEdgeInts = tempEdgeOccupations.countOccupied();
        const faceNC = new NormalCoordinates();
        faceNC.edgeInts = faceEdgeInts;
        faceNC.computeSemiCornerCutsAndScoops();
        
        const reducedI = faceNC.scc.get(i, j, k);
        const reducedJ = faceNC.scc.get(j, i, k);
        const reducedK = faceNC.scc.get(k, i, j);
        const l = complement([i, j, k])[0];
        const reducedL = reducedI + faceNC.edgeInts.get(i, l);
        
        let evenCount = 0;
        if (reducedI % 2 === 0) evenCount++;
        if (reducedJ % 2 === 0) evenCount++;
        if (reducedK % 2 === 0) evenCount++;
        if (reducedL % 2 === 0) evenCount++;
        return evenCount;
    }
    
    checkForNastyScoopTypes() {
        for (const triplet of ALL_TET_TRIPLETS) {
            const [i, j, k] = triplet;
            const faceHomotopy = this.faceHomotopyCount(i, j, k);
            if (faceHomotopy === 2) return true;
        }
        return false;
    }
    
    traceScoopPair(cv1, cv2, edgeOccupations, contractible) {
        if (edgeOccupations.get(cv1)) {
            if (!edgeOccupations.get(cv2)) {
                throw new Error("Scoop builder: first vertex occupied but second not!");
            }
            return [];
        }
        
        const generatedCombFaces = [];
        let done = false;
        let curCv1 = cv1.clone(), curCv2 = cv2.clone();
        
        while (!done) {
            edgeOccupations.set(curCv1, true);
            edgeOccupations.set(curCv2, true);
            const nextV1 = this.findNextVertex(curCv1);
            const nextV2 = this.findNextVertex(curCv2);
            
            if (nextV1.equals(curCv2)) {
                if (!nextV2.equals(curCv1)) throw new Error("Scoop builder: trace error!");
                generatedCombFaces.push(new CombFace([curCv1.clone(), curCv2.clone()], CombFaceType.FLAT));
                return generatedCombFaces;
            } else if (!nextV1.sameEdgeAs(curCv1) && !nextV2.sameEdgeAs(curCv2)) {
                if (nextV1.sameEdgeAs(nextV2)) {
                    generatedCombFaces.push(new CombFace([curCv1.clone(), curCv2.clone(), nextV2.clone(), nextV1.clone()], CombFaceType.FLAT));
                    edgeOccupations.set(nextV1, true);
                    edgeOccupations.set(nextV2, true);
                    curCv1 = nextV1;
                    curCv2 = nextV2;
                } else {
                    if (contractible) return generatedCombFaces;
                    const nextNextV1 = this.findNextVertex(nextV1);
                    const nextNextV2 = this.findNextVertex(nextV2);
                    if (!nextNextV1.equals(nextNextV2)) {
                        throw new Error("Scoop builder: trace error at termination!");
                    }
                    generatedCombFaces.push(new CombFace([curCv1.clone(), curCv2.clone(), nextV2.clone(), nextV1.clone()], CombFaceType.FLAT));
                    generatedCombFaces.push(new CombFace([nextV1.clone(), nextV2.clone(), nextNextV1.clone()], CombFaceType.FLAT));
                    edgeOccupations.set(nextV1, true);
                    edgeOccupations.set(nextV2, true);
                    edgeOccupations.set(nextNextV1, true);
                    return generatedCombFaces;
                }
            } else {
                return generatedCombFaces;
            }
        }
        throw new Error("Scoop builder: exited loop unexpectedly!");
    }
    
    nastyScoopSpiral(cv, edgeOccupations) {
        let nextCv = this.findNextVertex(cv);
        const spiralBoundary = [cv.clone()];
        while (!nextCv.equals(cv)) {
            spiralBoundary.push(nextCv.clone());
            nextCv = this.findNextVertex(nextCv);
        }
        return new CombFace(spiralBoundary, CombFaceType.SPIRAL);
    }
    
    degenerateScoopRegion(i, j, k, edgeOccupations) {
        const sccJ = this.scc.get(j, i, k);
        const sccK = this.scc.get(k, i, j);
        const vjk = new CombinatorialVertex(j, k, sccJ, this.edgeInts.get(j, k), i);
        const vkj = new CombinatorialVertex(k, j, sccK, this.edgeInts.get(j, k), i);
        const vji = new CombinatorialVertex(j, i, sccJ, this.edgeInts.get(i, j), k);
        const vki = new CombinatorialVertex(k, i, sccK, this.edgeInts.get(i, k), j);
        
        const centerPolygon = [vji.clone(), vjk.clone()];
        edgeOccupations.set(vji, true);
        edgeOccupations.set(vjk, true);
        
        for (let s = 0; s < this.scoop.get(i, j, k); s++) {
            const scoopV1 = new CombinatorialVertex(j, k, 2*s + sccJ + 1, this.edgeInts.get(j, k), i);
            const scoopV2 = new CombinatorialVertex(j, k, 2*s + sccJ + 2, this.edgeInts.get(j, k), i);
            centerPolygon.push(scoopV1.clone());
            centerPolygon.push(scoopV2.clone());
            edgeOccupations.set(scoopV1, true);
            edgeOccupations.set(scoopV2, true);
        }
        centerPolygon.push(vkj.clone());
        centerPolygon.push(vki.clone());
        edgeOccupations.set(vkj, true);
        edgeOccupations.set(vki, true);
        
        const nextVji = this.findNextVertex(vji);
        const nextVki = this.findNextVertex(vki);
        if (!nextVji.equals(nextVki)) {
            throw new Error("Scoop builder: error at degenerate face corner!");
        }
        edgeOccupations.set(nextVji, true);
        
        return [
            new CombFace([vji.clone(), vki.clone(), nextVji.clone()], CombFaceType.FLAT),
            new CombFace(centerPolygon, CombFaceType.FLAT)
        ];
    }
    
    contractibleRegion(i, j, k, edgeOccupations) {
        const vji = new CombinatorialVertex(j, i, this.scc.get(j, i, k), this.edgeInts.get(i, j), k);
        const vij = new CombinatorialVertex(i, j, this.scc.get(i, j, k), this.edgeInts.get(i, j), k);
        const vik = new CombinatorialVertex(i, k, this.scc.get(i, k, j), this.edgeInts.get(i, k), j);
        const vki = new CombinatorialVertex(k, i, this.scc.get(k, i, j), this.edgeInts.get(i, k), j);
        const vkj = new CombinatorialVertex(k, j, this.scc.get(k, j, i), this.edgeInts.get(j, k), i);
        const vjk = new CombinatorialVertex(j, k, this.scc.get(j, k, i), this.edgeInts.get(j, k), i);
        const hexagon = [vji, vij, vik, vki, vkj, vjk];
        return new CombFace(hexagon, CombFaceType.FLAT);
    }
}

// ============================================================================
// ODD SUM HANDLING
// ============================================================================

function pickResidualCV(i, j, other, nc, globalInds) {
    const nij = nc.edgeInts.get(i, j);
    if (nc.edgeInts.get(i, j) > 2 * nc.scoop.get(other, i, j) + nc.scc.get(i, j, other) + nc.scc.get(j, i, other)) {
        const scoopIJ = nc.scoop.get(other, i, j);
        let outCV;
        if (scoopIJ === 0) {
            if (nc.edgeInts.get(i, j) === 1 + nc.scc.get(i, j, other) + nc.scc.get(j, i, other)) {
                const order = nc.scc.get(i, j, other) + 1;
                outCV = new CombinatorialVertex(i, j, order, nij, other);
            } else {
                if (nc.edgeInts.get(i, j) !== nc.scc.get(i, j, other) + nc.scc.get(j, i, other)) {
                    throw new Error("pickResidualCV: inconsistent scoop and semicorner counts");
                }
                return { hasResidual: false, cv: null };
            }
        } else {
            if (scoopIJ % 2 === 0) {
                const order = nc.scc.get(i, j, other) + scoopIJ + 1;
                outCV = new CombinatorialVertex(i, j, order, nij, other);
            } else {
                let order = nc.scc.get(i, j, other) + scoopIJ - 1 + 1;
                if (globalInds[i] > globalInds[j]) order += 2;
                outCV = new CombinatorialVertex(i, j, order, nij, other);
            }
        }
        return { hasResidual: true, cv: outCV };
    }
    return { hasResidual: false, cv: null };
}

// ============================================================================
// NEW SUBGRID SINGLE-TET PIPELINE
// Mirrors apps/main_single_tet.cpp:
// edge ints -> boundary_comb_curves -> subgrid_surface.
// ============================================================================

function generateUniformIsectTs(edgeInts) {
    const edgeIsectTs = [[], [], [], [], [], []];
    for (let eIdx = 0; eIdx < 6; eIdx++) {
        const [i, j] = ALL_TET_PAIRS[eIdx];
        const nij = edgeInts.get(i, j);
        for (let k = 0; k < nij; k++) {
            edgeIsectTs[eIdx].push((k + 1) / (nij + 1));
        }
    }
    return edgeIsectTs;
}

function getD1D2(NC) {
    const b1 = 0;
    let diagTypes = 0;
    let d1 = 0, d2 = 0;
    for (let i = 1; i < 4; i++) {
        const d = NC.dc.get(b1, i);
        if (d > 0) {
            diagTypes++;
            if (d1 === 0) d1 = d;
            else d2 = d;
        }
    }
    if (diagTypes > 2) throw new Error("getD1D2: more than two diagonal cut types");
    return [d1, d2];
}

function cloneEdgeOccupations(edgeOccupations) {
    const out = new EdgeOccupations();
    for (const [key, arr] of edgeOccupations.data) out.data.set(key, [...arr]);
    return out;
}

function pickScoopCVs(i, j, other, nc, residualCV) {
    const nij = nc.edgeInts.get(i, j);
    const hasNoResidual = !residualCV;
    const startOrder = nc.scc.get(i, j, other) + 1;
    const endOrder = nij - nc.scc.get(j, i, other);
    const scoopCVs = [];
    for (let order = startOrder; order <= endOrder; order++) {
        const cv = new CombinatorialVertex(i, j, order, nij, other);
        if (hasNoResidual || !cv.equals(residualCV)) scoopCVs.push(cv);
    }
    return scoopCVs;
}

function pickResidualsAndScoopCVs(NC, tetGlobalIndices) {
    const residualCVs = [];
    const scoopCVs = [];
    for (const ijk of ALL_TET_TRIPLETS) {
        for (const [i, j] of allPairs(ijk)) {
            const k = ijk[0] + ijk[1] + ijk[2] - i - j;
            const residual = pickResidualCV(i, j, k, NC, tetGlobalIndices);
            if (residual.hasResidual) residualCVs.push(residual.cv);
            scoopCVs.push(...pickScoopCVs(i, j, k, NC, residual.hasResidual ? residual.cv : null));
        }
    }
    return { residualCVs, scoopCVs };
}

function findNextGenericVertex(cv0, nc, globalInds) {
    const i = cv0.i, j = cv0.j;
    const k = complement([i, j, cv0.k])[0];
    const order = cv0.order;
    const nij = cv0.edgeInt;
    
    if (order <= nc.scc.get(i, j, k)) {
        return new CombinatorialVertex(i, k, order, nc.edgeInts.get(i, k), j);
    }
    if (order >= nij - nc.scc.get(j, i, k) + 1) {
        return new CombinatorialVertex(j, k, nij - order + 1, nc.edgeInts.get(j, k), i);
    }
    
    const residual = pickResidualCV(i, j, k, nc, globalInds);
    const resOrder = residual.hasResidual ? residual.cv.order : -1;
    if (order === resOrder) return residual.cv;
    
    let nextOrder;
    if (order < resOrder || !residual.hasResidual) {
        nextOrder = ((order - nc.scc.get(i, j, k)) % 2 === 0) ? order - 1 : order + 1;
    } else {
        nextOrder = ((order - nc.scc.get(i, j, k)) % 2 === 0) ? order + 1 : order - 1;
    }
    return new CombinatorialVertex(i, j, nextOrder, nij, k);
}

function traceGenericCurve(startCV, nc, globalInds, occupations, keepOccupationTrack = true) {
    let currentCV = startCV.clone();
    const curveVertices = [currentCV.clone()];
    if (keepOccupationTrack) occupations.set(currentCV, true);
    
    while (true) {
        const nextCV = findNextGenericVertex(currentCV, nc, globalInds);
        if (keepOccupationTrack) occupations.set(nextCV, true);
        if (nextCV.equals(currentCV) || nextCV.equals(startCV)) break;
        curveVertices.push(nextCV.clone());
        currentCV = nextCV;
    }
    return curveVertices;
}

function boundaryCombCurves(tetGlobalIndices, edgeIntersectionCounts) {
    const edgeInts = new EdgeInts(edgeIntersectionCounts);
    const NC = new NormalCoordinates();
    NC.edgeInts = edgeInts;
    NC.computeSemiCornerCutsAndScoops();
    
    const { residualCVs, scoopCVs } = pickResidualsAndScoopCVs(NC, tetGlobalIndices);
    const edgeOccupations = new EdgeOccupations(edgeInts);
    
    const openCurves = [];
    for (const residualCV of residualCVs) {
        if (!edgeOccupations.get(residualCV)) {
            openCurves.push(new CombFace(
                traceGenericCurve(residualCV, NC, tetGlobalIndices, edgeOccupations),
                CombFaceType.OPEN
            ));
        }
    }
    
    const scoopCurves = [];
    for (const scoopCV of scoopCVs) {
        if (!edgeOccupations.get(scoopCV)) {
            scoopCurves.push(new CombFace(
                traceGenericCurve(scoopCV, NC, tetGlobalIndices, edgeOccupations),
                CombFaceType.CLOSED_NON_NORMAL
            ));
        }
    }
    
    const nonNormalEdgeOccupations = cloneEdgeOccupations(edgeOccupations);
    
    const normalCurves = [];
    for (const [i, j] of ALL_TET_PAIRS) {
        for (let order = 1; order <= edgeInts.get(i, j); order++) {
            const cv = new CombinatorialVertex(i, j, order, edgeInts.get(i, j));
            if (!edgeOccupations.get(cv)) {
                normalCurves.push(new CombFace(
                    traceGenericCurve(cv, NC, tetGlobalIndices, edgeOccupations),
                    CombFaceType.CLOSED_NORMAL
                ));
            }
        }
    }
    
    return { openCurves, scoopCurves, normalCurves, nonNormalEdgeOccupations };
}

function interpolateCombVertex(cv, tetPositions, edgeIsectTs, bulge = -1.0) {
    const i = cv.i, j = cv.j;
    const edgeIdx = edgePairToIndex(i, j);
    const nIJ = cv.edgeInt;
    let t;
    if (i < j) {
        t = edgeIsectTs[edgeIdx][cv.order - 1];
    } else {
        const tmpOrder = nIJ - cv.order + 1;
        t = 1 - edgeIsectTs[edgeIdx][tmpOrder - 1];
    }
    const pos = tetPositions[i].lerp(tetPositions[j], t);
    if (!cv.scoopSteiner && !cv.scoopInteriorSteiner) return pos;
    if (cv.scoopSteiner && cv.scoopInteriorSteiner) {
        throw new Error("interpolateCombVertex: vertex cannot be both scoop steiner types");
    }
    
    const nextOrder = cv.order + 1;
    let nextT;
    if (i < j) nextT = edgeIsectTs[edgeIdx][nextOrder - 1];
    else nextT = 1 - edgeIsectTs[edgeIdx][nIJ - nextOrder];
    const nextPos = tetPositions[i].lerp(tetPositions[j], nextT);
    const midPos = pos.add(nextPos).scale(0.5);
    
    if (cv.scoopInteriorSteiner) {
        const otherEdgeMid = tetPositions[0].add(tetPositions[1]).add(tetPositions[2]).add(tetPositions[3])
            .sub(tetPositions[i]).sub(tetPositions[j]).scale(0.5);
        return midPos.scale(1 - bulge).add(otherEdgeMid.scale(bulge));
    }
    
    const faceInterior = tetPositions[cv.k].scale(2).add(tetPositions[i]).add(tetPositions[j]).scale(0.25);
    return midPos.scale(1 - bulge).add(faceInterior.scale(bulge));
}

function interpolateDerivedVertex(dv, tetPositions, edgeIsectTs) {
    let pos = Vec3.zero();
    for (let i = 0; i < dv.parents.length; i++) {
        pos = pos.add(interpolateCombVertex(dv.parents[i], tetPositions, edgeIsectTs, -1.0).scale(dv.weights[i]));
    }
    return pos;
}

function combCurveToVec3Curve(combFace, tetPositions, edgeIsectTs, bulge) {
    const positions = [];
    const n = combFace.vertices.length;
    for (let idx = 0; idx < n; idx++) {
        const cv = combFace.vertices[idx];
        const nextCV = combFace.vertices[(idx + 1) % n];
        const pos = interpolateCombVertex(cv, tetPositions, edgeIsectTs, -1.0);
        positions.push(pos);
        if (bulge > 0 && nextCV.sameEdgeAs(cv) && !(combFace.type === CombFaceType.OPEN && idx === n - 1)) {
            const nextPos = interpolateCombVertex(nextCV, tetPositions, edgeIsectTs, -1.0);
            const interiorFacePos = tetPositions[nextCV.k].scale(2).add(tetPositions[cv.i]).add(tetPositions[cv.j]).scale(0.25);
            positions.push(pos.add(nextPos).scale(0.5).scale(1 - bulge).add(interiorFacePos.scale(bulge)));
        }
    }
    return positions;
}

function combCurvesToSegments(combFaces, tetPositions, edgeIsectTs, closed, bulge = 0.0) {
    const segments = [];
    const positions = [];
    const edgePoints = [];
    const edgePointKeys = new Set();
    const pointKey = (p) => `${p.x.toFixed(8)},${p.y.toFixed(8)},${p.z.toFixed(8)}`;
    
    for (const combFace of combFaces) {
        for (const cv of combFace.vertices) {
            if (cv.scoopSteiner || cv.scoopInteriorSteiner) continue;
            const pos = interpolateCombVertex(cv, tetPositions, edgeIsectTs, -1.0);
            const key = pointKey(pos);
            if (!edgePointKeys.has(key)) {
                edgePointKeys.add(key);
                edgePoints.push(pos);
            }
        }
        
        const curvePositions = combCurveToVec3Curve(combFace, tetPositions, edgeIsectTs, bulge);
        const offset = positions.length;
        positions.push(...curvePositions);
        for (let i = 0; i < curvePositions.length - 1; i++) segments.push([offset + i, offset + i + 1]);
        if (closed && curvePositions.length > 1) segments.push([offset + curvePositions.length - 1, offset]);
    }
    return { segments, positions, edgePoints };
}

function mergeCurveSegmentData(curveDataItems) {
    const segments = [];
    const positions = [];
    const edgePoints = [];
    const segmentKinds = [];
    const edgePointKeys = new Set();
    const pointKey = (p) => `${p.x.toFixed(8)},${p.y.toFixed(8)},${p.z.toFixed(8)}`;
    
    for (const { data, kind } of curveDataItems) {
        const offset = positions.length;
        positions.push(...data.positions);
        for (const seg of data.segments) {
            segments.push([seg[0] + offset, seg[1] + offset]);
            segmentKinds.push(kind);
        }
        for (const pos of data.edgePoints) {
            const key = pointKey(pos);
            if (!edgePointKeys.has(key)) {
                edgePointKeys.add(key);
                edgePoints.push(pos);
            }
        }
    }
    
    return { segments, positions, edgePoints, segmentKinds };
}

function addLocalSoup(outputSoup, localFaces, localVertices) {
    const offset = outputSoup.vertices.length;
    outputSoup.vertices.push(...localVertices);
    for (const face of localFaces) outputSoup.faces.push(face.map(idx => idx + offset));
}

function combFaceToPolygonSoup(combFace, tetPositions, edgeIsectTs, midScoopVertices, bulge) {
    const polygons = [];
    const positions = [];
    const polySize = combFace.vertices.length;
    if (polySize < 3) throw new Error("combFaceToPolygonSoup: expected at least 3 vertices");
    
    if (combFace.type === CombFaceType.TRIANGLE) {
        if (polySize !== 3) throw new Error("TRIANGLE comb face must have 3 vertices");
        polygons.push([0, 1, 2]);
        for (const cv of combFace.vertices) positions.push(interpolateCombVertex(cv, tetPositions, edgeIsectTs, -1.0));
    } else if (combFace.type === CombFaceType.QUAD02 || combFace.type === CombFaceType.QUAD13) {
        if (polySize !== 4) throw new Error("QUAD comb face must have 4 vertices");
        polygons.push(...(combFace.type === CombFaceType.QUAD02 ? [[0, 1, 2], [2, 3, 0]] : [[0, 1, 3], [1, 2, 3]]));
        for (const cv of combFace.vertices) positions.push(interpolateCombVertex(cv, tetPositions, edgeIsectTs, -1.0));
    } else if (combFace.type === CombFaceType.OCTAGON) {
        if (polySize !== 8) throw new Error("OCTAGON comb face must have 8 vertices");
        positions.push(interpolateDerivedVertex(combFace.derivedVertex, tetPositions, edgeIsectTs));
        for (let i = 0; i < polySize; i++) {
            positions.push(interpolateCombVertex(combFace.vertices[i], tetPositions, edgeIsectTs, -1.0));
            polygons.push([0, i + 1, ((i + 1) % polySize) + 1]);
        }
    } else if (combFace.type === CombFaceType.SPIRAL) {
        let meanPos = Vec3.zero();
        for (const cv of combFace.vertices) {
            const pos = interpolateCombVertex(cv, tetPositions, edgeIsectTs, bulge);
            positions.push(pos);
            meanPos = meanPos.add(pos);
        }
        meanPos = meanPos.scale(1 / polySize);
        positions.push(meanPos);
        for (let i = 0; i < polySize; i++) polygons.push([polySize, i, (i + 1) % polySize]);
    } else if (combFace.type === CombFaceType.INTERIOR_HEXAGON && midScoopVertices) {
        if (polySize !== 9) throw new Error("INTERIOR_HEXAGON with mid vertices must have 9 vertices");
        for (const cv of combFace.vertices) positions.push(interpolateCombVertex(cv, tetPositions, edgeIsectTs, bulge));
        polygons.push([8, 2, 5], [2, 8, 0], [2, 0, 1], [5, 2, 3], [5, 3, 4], [8, 5, 6], [8, 6, 7]);
    } else if (
        (combFace.type === CombFaceType.INTERIOR_CORNER_TYPE || combFace.type === CombFaceType.CORNER_TYPE_TRIANGLE) &&
        midScoopVertices
    ) {
        for (const cv of combFace.vertices) {
            positions.push(interpolateCombVertex(cv, tetPositions, edgeIsectTs, bulge));
        }
        
        const cv0 = combFace.vertices[0];
        const cv1 = combFace.vertices[1];
        const commonI = (cv0.i === cv1.i || cv0.i === cv1.j) ? cv0.i :
                        (cv0.j === cv1.i || cv0.j === cv1.j) ? cv0.j : -1;
        if (commonI === -1) {
            throw new Error("combFaceToPolygonSoup: CORNER_TYPE faces with mid vertices need first two vertices on adjacent edges");
        }
        
        const opposite = complement([cv0.i, cv0.j, cv1.i, cv1.j])[0];
        const pos0 = interpolateCombVertex(cv0, tetPositions, edgeIsectTs, bulge);
        const pos1 = interpolateCombVertex(cv1, tetPositions, edgeIsectTs, bulge);
        const edgeMid = pos0.add(pos1).scale(0.5);
        const otherEdgeMid = tetPositions[opposite].add(tetPositions[commonI]).scale(0.5);
        const steinerPos = edgeMid.scale(1 - bulge).add(otherEdgeMid.scale(bulge));
        
        positions.splice(1, 0, steinerPos);
        const newPolySize = positions.length;
        for (let i = 2; i < newPolySize; i++) {
            polygons.push([1, i, (i + 1) % newPolySize]);
        }
    } else if (
        combFace.type === CombFaceType.SMEARED_QUAD ||
        combFace.type === CombFaceType.INTERIOR_HEXAGON ||
        combFace.type === CombFaceType.INTERIOR_CORNER_TYPE ||
        combFace.type === CombFaceType.TUNNEL_QUAD ||
        combFace.type === CombFaceType.CORNER_TYPE_TRIANGLE
    ) {
        for (const cv of combFace.vertices) positions.push(interpolateCombVertex(cv, tetPositions, edgeIsectTs, bulge));
        for (let i = 2; i < polySize; i++) polygons.push([1, i, (i + 1) % polySize]);
    } else {
        throw new Error("combFaceToPolygonSoup: unsupported face type");
    }
    return { polygons, positions };
}

function alignCVs(cv1, cv2) {
    if (!cv1.sameEdgeAs(cv2) || cv1.edgeInt !== cv2.edgeInt) throw new Error("alignCVs: incompatible vertices");
    if (cv1.i === cv2.i && cv1.j === cv2.j) return [cv1.clone(), cv2.clone()];
    return [cv1.clone(), new CombinatorialVertex(cv1.i, cv1.j, cv1.edgeInt - cv2.order + 1, cv2.edgeInt, cv2.k)];
}

function getCloseScoopSides(smearedCurveNC, innerSegmentCV1, innerSegmentCV2) {
    const i = innerSegmentCV1.i, j = innerSegmentCV1.j;
    const nIJ = smearedCurveNC.edgeInts.get(i, j);
    const [alignedCV1, alignedCV2] = alignCVs(innerSegmentCV1, innerSegmentCV2);
    const [k, l] = complement([i, j]);
    const smallerOrder = Math.min(alignedCV1.order, alignedCV2.order);
    const closeSides = [];
    if (
        smallerOrder > smearedCurveNC.scc.get(i, j, k) &&
        smallerOrder <= nIJ - smearedCurveNC.scc.get(j, i, k) &&
        (smallerOrder - smearedCurveNC.scc.get(i, j, k)) % 2 === 1
    ) closeSides.push(k);
    if (
        smallerOrder > smearedCurveNC.scc.get(i, j, l) &&
        smallerOrder <= nIJ - smearedCurveNC.scc.get(j, i, l) &&
        (smallerOrder - smearedCurveNC.scc.get(i, j, l)) % 2 === 1
    ) closeSides.push(l);
    return closeSides;
}

function addMidScoopVertices(evenSumCombFace, smearedCurveNC) {
    const numVertices = evenSumCombFace.vertices.length;
    
    if (evenSumCombFace.type === CombFaceType.SPIRAL) {
        const newVertices = [];
        for (let idx = 0; idx < numVertices; idx++) {
            const cv = evenSumCombFace.vertices[idx];
            const nextCV = evenSumCombFace.vertices[(idx + 1) % numVertices];
            newVertices.push(cv.clone());
            if (cv.sameEdgeAs(nextCV)) {
                if (nextCV.k === -1) {
                    throw new Error("addMidScoopVertices: invalid segment edge with no k index");
                }
                const nextOrder = (cv.i === nextCV.i && cv.j === nextCV.j)
                    ? nextCV.order
                    : nextCV.edgeInt - nextCV.order + 1;
                const minOrder = Math.min(cv.order, nextOrder);
                const midCV = new CombinatorialVertex(cv.i, cv.j, minOrder, cv.edgeInt, nextCV.k);
                midCV.scoopSteiner = true;
                newVertices.push(midCV);
            }
        }
        return new CombFace(newVertices, CombFaceType.SPIRAL);
    }
    
    if (evenSumCombFace.type === CombFaceType.TUNNEL_QUAD) {
        const cv1 = evenSumCombFace.vertices[0];
        const cv2 = evenSumCombFace.vertices[1];
        const closeSides = getCloseScoopSides(smearedCurveNC, cv1, cv2);
        if (closeSides.length === 0) return evenSumCombFace;
        if (closeSides.length === 1) {
            const k = closeSides[0];
            const l = complement([cv1.i, cv1.j, k])[0];
            const midOnFace = new CombinatorialVertex(cv1.i, cv1.j, cv1.order, cv1.edgeInt, k);
            midOnFace.scoopSteiner = true;
            const midInterior = new CombinatorialVertex(cv1.i, cv1.j, cv1.order, cv1.edgeInt, k, l);
            midInterior.scoopInteriorSteiner = true;
            return new CombFace([cv1.clone(), midOnFace, cv2.clone(), midInterior], CombFaceType.TUNNEL_QUAD);
        }
        if (closeSides.length === 2) {
            const mid1 = new CombinatorialVertex(cv1.i, cv1.j, cv1.order, cv1.edgeInt, closeSides[0]);
            const mid2 = new CombinatorialVertex(cv1.i, cv1.j, cv1.order, cv1.edgeInt, closeSides[1]);
            mid1.scoopSteiner = true;
            mid2.scoopSteiner = true;
            return new CombFace([cv1.clone(), mid1, cv2.clone(), mid2], CombFaceType.TUNNEL_QUAD);
        }
        throw new Error("addMidScoopVertices: invalid close-side count");
    }
    
    const newVertices = [];
    for (let idx = 0; idx < numVertices; idx++) {
        const cv1 = evenSumCombFace.vertices[idx];
        const cv2 = evenSumCombFace.vertices[(idx + 1) % numVertices];
        newVertices.push(cv1.clone());
        if (!cv1.sameEdgeAs(cv2)) continue;
        const closeSides = getCloseScoopSides(smearedCurveNC, cv1, cv2);
        if (closeSides.length === 2) throw new Error("addMidScoopVertices: expected TUNNEL_QUAD for two close sides");
        const [alignedCV1, alignedCV2] = alignCVs(cv1, cv2);
        const minOrder = Math.min(alignedCV1.order, alignedCV2.order);
        const midCV = new CombinatorialVertex(alignedCV1.i, alignedCV1.j, minOrder, alignedCV1.edgeInt, cv1.k);
        if (closeSides.length === 1 && closeSides[0] === cv1.k) midCV.scoopSteiner = true;
        else midCV.scoopInteriorSteiner = true;
        newVertices.push(midCV);
    }
    return new CombFace(newVertices, evenSumCombFace.type);
}

function combFaceToEdgeInts(combFace) {
    const result = new EdgeInts();
    for (const cv of combFace.vertices) result.set(cv.i, cv.j, result.get(cv.i, cv.j) + 1);
    return result;
}

function separatedVertices(curveEdgeInts) {
    const result = [0];
    for (let i = 1; i < 4; i++) {
        if (curveEdgeInts.get(0, i) % 2 === 0) result.push(i);
    }
    return result;
}

function getInteriorVertex(separatedVs) {
    if (separatedVs.length === 4 || separatedVs.length === 0) return -1;
    if (separatedVs.length === 3) return complement(separatedVs)[0];
    if (separatedVs.length === 1) return separatedVs[0];
    throw new Error("getInteriorVertex: invalid number of separated vertices");
}

function extractCurveEdgeIsectTs(curveCVs, globalEdgeIsectTs) {
    const curveEdgeInts = new EdgeInts(globalEdgeIsectTs.map(edge => edge.length));
    const occupations = new EdgeOccupations(curveEdgeInts);
    for (const cv of curveCVs) occupations.set(cv, true);
    const curveEdgeIsectTs = [[], [], [], [], [], []];
    for (let e = 0; e < 6; e++) {
        const [i, j] = ALL_TET_PAIRS[e];
        for (let k = 0; k < globalEdgeIsectTs[e].length; k++) {
            if (occupations.get(i, j, k)) curveEdgeIsectTs[e].push(globalEdgeIsectTs[e][k]);
        }
    }
    return curveEdgeIsectTs;
}

function evensumSurfaceConstruction(tetPositions, globalEdgeIsectTs, scoopBoundaryCurves, outputSoup, midScoopVertices, bulge) {
    for (const evensumCombCurve of scoopBoundaryCurves) {
        const evensumEdgeInts = combFaceToEdgeInts(evensumCombCurve);
        const separatedVs = separatedVertices(evensumEdgeInts);
        if (separatedVs.length === 2) {
            let spiralCombFace = new CombFace(evensumCombCurve.vertices.map(cv => cv.clone()), CombFaceType.SPIRAL);
            if (midScoopVertices) spiralCombFace = addMidScoopVertices(spiralCombFace, new NormalCoordinates(evensumEdgeInts));
            const { polygons, positions } = combFaceToPolygonSoup(spiralCombFace, tetPositions, globalEdgeIsectTs, midScoopVertices, bulge);
            addLocalSoup(outputSoup, polygons, positions);
        } else {
            const localEdgeIsectTs = extractCurveEdgeIsectTs(evensumCombCurve.vertices, globalEdgeIsectTs);
            const interiorVertex = getInteriorVertex(separatedVs);
            nondiagonalScoopConstruction(tetPositions, localEdgeIsectTs, evensumEdgeInts, interiorVertex, outputSoup, midScoopVertices, bulge);
        }
    }
}

function nondiagonalScoopConstruction(tetPositions, localEdgeIsectTs, smearedCurveEdgeInts, interiorVertex, outputSoup, midScoopVertices, bulge) {
    const smearedCurveNC = new NormalCoordinates(smearedCurveEdgeInts);
    if (smearedCurveNC.triangleIneq || !smearedCurveNC.evenSum) {
        throw new Error("nondiagonalScoopConstruction: expected even-sum non-triangle-ineq curve");
    }
    
    for (const ijk of ALL_TET_TRIPLETS) {
        for (const i of ijk) {
            const j = ijk[0] === i ? ijk[1] : ijk[0];
            const k = ijk[0] + ijk[1] + ijk[2] - i - j;
            const nIJ = smearedCurveEdgeInts.get(i, j);
            const nIK = smearedCurveEdgeInts.get(i, k);
            const iIsInterior = interiorVertex === i;
            for (let segmentOrder = 1; segmentOrder <= smearedCurveNC.scc.get(i, j, k); segmentOrder++) {
                const construct = (iIsInterior && segmentOrder % 2 === 1) || (!iIsInterior && segmentOrder % 2 === 0);
                if (construct && segmentOrder > 1) {
                    let face = new CombFace([
                        new CombinatorialVertex(i, j, segmentOrder - 1, nIJ, k),
                        new CombinatorialVertex(i, j, segmentOrder, nIJ, k),
                        new CombinatorialVertex(i, k, segmentOrder, nIK, j),
                        new CombinatorialVertex(i, k, segmentOrder - 1, nIK, j)
                    ], CombFaceType.SMEARED_QUAD);
                    if (midScoopVertices) face = addMidScoopVertices(face, smearedCurveNC);
                    const { polygons, positions } = combFaceToPolygonSoup(face, tetPositions, localEdgeIsectTs, midScoopVertices, bulge);
                    addLocalSoup(outputSoup, polygons, positions);
                }
            }
        }
    }
    
    interiorRegionConstruction(tetPositions, localEdgeIsectTs, smearedCurveNC, interiorVertex, outputSoup, midScoopVertices, bulge);
    
    if (interiorVertex !== -1) {
        const i = interiorVertex;
        const [j, k, l] = complement([i]);
        const cvIJ = new CombinatorialVertex(i, j, 1, smearedCurveEdgeInts.get(i, j));
        const cvIK = new CombinatorialVertex(i, k, 1, smearedCurveEdgeInts.get(i, k));
        const cvIL = new CombinatorialVertex(i, l, 1, smearedCurveEdgeInts.get(i, l));
        let cornerFace;
        if (!midScoopVertices || smearedCurveNC.scc.get(i, j, k) === 0) cornerFace = new CombFace([cvIJ, cvIK, cvIL], CombFaceType.CORNER_TYPE_TRIANGLE);
        else if (smearedCurveNC.scc.get(i, j, l) === 0) cornerFace = new CombFace([cvIJ, cvIL, cvIK], CombFaceType.CORNER_TYPE_TRIANGLE);
        else if (smearedCurveNC.scc.get(i, k, l) === 0) cornerFace = new CombFace([cvIK, cvIL, cvIJ], CombFaceType.CORNER_TYPE_TRIANGLE);
        else throw new Error("nondiagonalScoopConstruction: invalid corner curve");
        const { polygons, positions } = combFaceToPolygonSoup(cornerFace, tetPositions, localEdgeIsectTs, midScoopVertices, bulge);
        addLocalSoup(outputSoup, polygons, positions);
    }
    
    if (!midScoopVertices) return;
    for (const [i, j] of ALL_TET_PAIRS) {
        const nIJ = smearedCurveEdgeInts.get(i, j);
        for (let segmentOrder = 2; segmentOrder <= nIJ; segmentOrder++) {
            const iIsInterior = interiorVertex === i;
            const construct = (iIsInterior && segmentOrder % 2 === 1) || (!iIsInterior && segmentOrder % 2 === 0);
            if (!construct) continue;
            let tunnelFace = new CombFace([
                new CombinatorialVertex(i, j, segmentOrder - 1, nIJ),
                new CombinatorialVertex(i, j, segmentOrder, nIJ)
            ], CombFaceType.TUNNEL_QUAD);
            tunnelFace = addMidScoopVertices(tunnelFace, smearedCurveNC);
            if (tunnelFace.vertices.length < 3) continue;
            const { polygons, positions } = combFaceToPolygonSoup(tunnelFace, tetPositions, localEdgeIsectTs, midScoopVertices, bulge);
            addLocalSoup(outputSoup, polygons, positions);
        }
    }
}

function interiorRegionConstruction(tetPositions, localEdgeIsectTs, smearedCurveNC, interiorVertex, outputSoup, midScoopVertices, bulge) {
    if (interiorVertex === -1) {
        for (const [i, j, k] of ALL_TET_TRIPLETS) {
            if (smearedCurveNC.scc.get(i, j, k) % 2 === 1) {
                let face = new CombFace([
                    new CombinatorialVertex(i, j, 1, 2, k),
                    new CombinatorialVertex(i, k, 1, 2, j),
                    new CombinatorialVertex(k, i, 1, 2, j),
                    new CombinatorialVertex(k, j, 1, 2, i),
                    new CombinatorialVertex(j, k, 1, 2, i),
                    new CombinatorialVertex(j, i, 1, 2, k)
                ], CombFaceType.INTERIOR_HEXAGON);
                if (midScoopVertices) face = addMidScoopVertices(face, smearedCurveNC);
                const { polygons, positions } = combFaceToPolygonSoup(face, tetPositions, localEdgeIsectTs, midScoopVertices, bulge);
                addLocalSoup(outputSoup, polygons, positions);
                break;
            }
        }
        return;
    }
    
    const i = interiorVertex;
    const jkl = complement([i]);
    let j, k;
    if (smearedCurveNC.scc.get(i, jkl[0], jkl[1]) === 0) [j, k] = [jkl[0], jkl[1]];
    else if (smearedCurveNC.scc.get(i, jkl[0], jkl[2]) === 0) [j, k] = [jkl[0], jkl[2]];
    else if (smearedCurveNC.scc.get(i, jkl[1], jkl[2]) === 0) [j, k] = [jkl[1], jkl[2]];
    else throw new Error("interiorRegionConstruction: invalid corner curve");
    
    const vertices = [
        new CombinatorialVertex(i, j, 1, smearedCurveNC.edgeInts.get(i, j), k),
        new CombinatorialVertex(i, k, 1, smearedCurveNC.edgeInts.get(i, k), j),
        new CombinatorialVertex(k, j, smearedCurveNC.scc.get(k, j, i), smearedCurveNC.edgeInts.get(k, j), i)
    ];
    const nKJ = smearedCurveNC.edgeInts.get(k, j);
    const cvKJOrder = smearedCurveNC.scc.get(k, j, i);
    for (let scoopIdx = 0; scoopIdx < smearedCurveNC.scoop.get(i, j, k); scoopIdx++) {
        vertices.push(new CombinatorialVertex(k, j, 2 * scoopIdx + cvKJOrder + 1, nKJ, i));
        vertices.push(new CombinatorialVertex(k, j, 2 * scoopIdx + cvKJOrder + 2, nKJ, i));
    }
    vertices.push(new CombinatorialVertex(j, k, smearedCurveNC.scc.get(j, k, i), smearedCurveNC.edgeInts.get(j, k), i));
    
    let face = new CombFace(vertices, CombFaceType.INTERIOR_CORNER_TYPE);
    if (midScoopVertices) face = addMidScoopVertices(face, smearedCurveNC);
    const { polygons, positions } = combFaceToPolygonSoup(face, tetPositions, localEdgeIsectTs, midScoopVertices, bulge);
    addLocalSoup(outputSoup, polygons, positions);
}

function normalSurfaceConstruction(tetPositions, normalEdgeIsectTs, outputSoup) {
    const normalEdgeInts = new EdgeInts(normalEdgeIsectTs.map(edge => edge.length));
    const NC = new NormalCoordinates(normalEdgeInts);
    if (!NC.triangleIneq || !NC.evenSum) return;
    const [d1, d2] = getD1D2(NC);
    
    if (d1 === 0 || d2 === 0) {
        cornerConstruction(tetPositions, normalEdgeIsectTs, NC, outputSoup);
        diagonalConstruction(tetPositions, normalEdgeIsectTs, NC, outputSoup);
    } else if (d1 === d2 || gcd(d1, d2) === 1) {
        cornerConstruction(tetPositions, normalEdgeIsectTs, NC, outputSoup);
        if (d1 === d2) octagonConstruction(tetPositions, normalEdgeIsectTs, NC, outputSoup);
        else spiralConstruction(tetPositions, normalEdgeIsectTs, NC, outputSoup);
    } else {
        recursiveConstruction(tetPositions, normalEdgeIsectTs, NC, outputSoup);
    }
}

function cornerConstruction(tetPositions, edgeIsectTs, NC, outputSoup) {
    for (let i = 0; i < 4; i++) {
        const [j, k, l] = complement([i]);
        for (let order = 1; order <= NC.cc.get(i); order++) {
            const face = new CombFace([
                new CombinatorialVertex(i, j, order, NC.edgeInts.get(i, j)),
                new CombinatorialVertex(i, k, order, NC.edgeInts.get(i, k)),
                new CombinatorialVertex(i, l, order, NC.edgeInts.get(i, l))
            ], CombFaceType.TRIANGLE);
            const { polygons, positions } = combFaceToPolygonSoup(face, tetPositions, edgeIsectTs, false, 0.0);
            addLocalSoup(outputSoup, polygons, positions);
        }
    }
}

function diagonalConstruction(tetPositions, edgeIsectTs, NC, outputSoup) {
    const b1 = 0;
    const b2 = NC.dc.get(b1, 1) !== 0 ? 1 : NC.dc.get(b1, 2) !== 0 ? 2 : NC.dc.get(b1, 3) !== 0 ? 3 : -1;
    if (b2 === -1) return;
    const [h1, h2] = complement([b1, b2]);
    const diagCount = NC.dc.get(b1, b2);
    for (let t = 0; t < diagCount; t++) {
        const face = new CombFace([
            new CombinatorialVertex(b1, h1, t + NC.cc.get(b1) + 1, NC.edgeInts.get(b1, h1)),
            new CombinatorialVertex(b1, h2, t + NC.cc.get(b1) + 1, NC.edgeInts.get(b1, h2)),
            new CombinatorialVertex(b2, h2, t + NC.cc.get(b2) + 1, NC.edgeInts.get(b2, h2)),
            new CombinatorialVertex(b2, h1, t + NC.cc.get(b2) + 1, NC.edgeInts.get(b2, h1))
        ], CombFaceType.QUAD02);
        const { polygons, positions } = combFaceToPolygonSoup(face, tetPositions, edgeIsectTs, false, 0.0);
        addLocalSoup(outputSoup, polygons, positions);
    }
}

function octagonConstruction(tetPositions, edgeIsectTs, NC, outputSoup) {
    const b1 = 0;
    let vd1 = -1, vd2 = -1, vdd = -1, d1 = -1, d2 = -1;
    for (const other of [1, 2, 3]) {
        const d = NC.dc.get(b1, other);
        if (d !== 0) {
            if (vd1 === -1) { vd1 = other; d1 = d; }
            else { vd2 = other; d2 = d; }
        } else {
            vdd = other;
        }
    }
    const d = d1;
    const cB1 = NC.cc.get(b1), cVd1 = NC.cc.get(vd1), cVd2 = NC.cc.get(vd2), cVdd = NC.cc.get(vdd);
    const b1VddMid = new DerivedVertex([
        new CombinatorialVertex(b1, vdd, cB1 + d, NC.edgeInts.get(b1, vdd)),
        new CombinatorialVertex(b1, vdd, cB1 + d + 1, NC.edgeInts.get(b1, vdd))
    ]);
    const vd1Vd2Mid = new DerivedVertex([
        new CombinatorialVertex(vd1, vd2, cVd1 + d, NC.edgeInts.get(vd1, vd2)),
        new CombinatorialVertex(vd1, vd2, cVd1 + d + 1, NC.edgeInts.get(vd1, vd2))
    ]);
    
    for (let t = 0; t < d; t++) {
        const inner = DerivedVertex.lerp(vd1Vd2Mid, b1VddMid, (t + 1) / (d + 1));
        const face = new CombFace([
            new CombinatorialVertex(b1, vdd, t + 1 + cB1, NC.edgeInts.get(b1, vdd)),
            new CombinatorialVertex(b1, vd1, t + 1 + cB1, NC.edgeInts.get(b1, vd1)),
            new CombinatorialVertex(vd1, vd2, d - t + cVd1, NC.edgeInts.get(vd1, vd2)),
            new CombinatorialVertex(vd1, vdd, d - t + cVd1, NC.edgeInts.get(vd1, vdd)),
            new CombinatorialVertex(vdd, b1, t + 1 + cVdd, NC.edgeInts.get(b1, vdd)),
            new CombinatorialVertex(vd2, vdd, d - t + cVd2, NC.edgeInts.get(vd2, vdd)),
            new CombinatorialVertex(vd2, vd1, d - t + cVd2, NC.edgeInts.get(vd1, vd2)),
            new CombinatorialVertex(b1, vd2, t + 1 + cB1, NC.edgeInts.get(b1, vd2))
        ], CombFaceType.OCTAGON, inner);
        const { polygons, positions } = combFaceToPolygonSoup(face, tetPositions, edgeIsectTs, false, 0.0);
        addLocalSoup(outputSoup, polygons, positions);
    }
}

function spiralConstruction(tetPositions, edgeIsectTs, NC, outputSoup) {
    const startCV = new CombinatorialVertex(0, 1, NC.cc.get(0) + 1, NC.edgeInts.get(0, 1));
    const spiralVertices = traceGenericCurve(startCV, NC, [0, 1, 2, 3], new EdgeOccupations(), false);
    const face = new CombFace(spiralVertices, CombFaceType.SPIRAL);
    const { polygons, positions } = combFaceToPolygonSoup(face, tetPositions, edgeIsectTs, false, 0.0);
    addLocalSoup(outputSoup, polygons, positions);
}

function recursiveConstruction(tetPositions, edgeIsectTs, NC, outputSoup) {
    let [d1, d2] = getD1D2(NC);
    if (d1 < d2) [d1, d2] = [d2, d1];
    const interiorEdgeInts = [0, 0, 0, 0];
    const b1 = 0;
    interiorEdgeInts[b1] = d1 - d2 + NC.cc.get(b1);
    for (const other of [1, 2, 3]) {
        if (NC.dc.get(b1, other) === 0) interiorEdgeInts[other] = 2 * d2 + NC.cc.get(other);
        else if (NC.dc.get(b1, other) === d1) interiorEdgeInts[other] = d1 + NC.cc.get(other);
        else if (NC.dc.get(b1, other) === d2) interiorEdgeInts[other] = d2 + NC.cc.get(other);
        else throw new Error("recursiveConstruction: unexpected diagonal value");
    }
    const newVertex = tetPositions[0].add(tetPositions[1]).add(tetPositions[2]).add(tetPositions[3]).scale(0.25);
    for (const [i, j, k] of ALL_TET_TRIPLETS) {
        const childPositions = [newVertex, tetPositions[i], tetPositions[j], tetPositions[k]];
        const childTs = [[], [], [], [], [], []];
        childTs[0] = Array.from({ length: interiorEdgeInts[i] }, (_, idx) => (idx + 1) / (interiorEdgeInts[i] + 1));
        childTs[1] = Array.from({ length: interiorEdgeInts[j] }, (_, idx) => (idx + 1) / (interiorEdgeInts[j] + 1));
        childTs[2] = Array.from({ length: interiorEdgeInts[k] }, (_, idx) => (idx + 1) / (interiorEdgeInts[k] + 1));
        childTs[3] = edgeIsectTs[edgePairToIndex(i, j)];
        childTs[4] = edgeIsectTs[edgePairToIndex(i, k)];
        childTs[5] = edgeIsectTs[edgePairToIndex(j, k)];
        normalSurfaceConstruction(childPositions, childTs, outputSoup);
    }
}

function unoccupiedEdgeIsectTs(edgeIsectTs, edgeOccupations) {
    const result = [[], [], [], [], [], []];
    for (let eIdx = 0; eIdx < 6; eIdx++) {
        const [i, j] = ALL_TET_PAIRS[eIdx];
        for (let k = 0; k < edgeIsectTs[eIdx].length; k++) {
            if (!edgeOccupations.get(i, j, k)) result[eIdx].push(edgeIsectTs[eIdx][k]);
        }
    }
    return result;
}

function subgridSurface(tetPositions, edgeIsectTs, openCurves, scoopCurves, nonNormalEdgeOccupations, midScoopVertices, bulge, options = {}) {
    const includeScoopSurface = options.includeScoopSurface !== false;
    const includeNormalSurface = options.includeNormalSurface !== false;
    const outputSoup = { faces: [], vertices: [] };
    if (includeScoopSurface) {
        evensumSurfaceConstruction(tetPositions, edgeIsectTs, scoopCurves, outputSoup, midScoopVertices, bulge);
    }
    if (includeNormalSurface) {
        const normalEdgeIsectTs = unoccupiedEdgeIsectTs(edgeIsectTs, nonNormalEdgeOccupations);
        normalSurfaceConstruction(tetPositions, normalEdgeIsectTs, outputSoup);
    }
    return outputSoup;
}

// ============================================================================
// MAIN ALGORITHM: NORMAL SURFACE FROM SINGLE TET EDGE INTS
// ============================================================================

function normalSurfaceFromSingleTetEdgeInts(edgeInts, tetPositions, options = {}) {
    const includeScoopSurface = options.includeScoopSurface !== false;
    const includeNormalSurface = options.includeNormalSurface !== false;
    const includeScoopCurves = options.includeScoopCurves !== false;
    const includeNormalCurves = options.includeNormalCurves !== false;
    const scoopCurveFilter = options.scoopCurveFilter || (() => true);
    const edgeIsectTs = generateUniformIsectTs(edgeInts);
    const edgeIntersectionCounts = edgeInts.toArray ? edgeInts.toArray() : ALL_TET_PAIRS.map(([i, j]) => edgeInts.get(i, j));
    const { openCurves, scoopCurves, normalCurves, nonNormalEdgeOccupations } =
        boundaryCombCurves([0, 1, 2, 3], edgeIntersectionCounts);
    const activeScoopCurves = scoopCurves.filter(scoopCurveFilter);
    const outputSoup = subgridSurface(
        tetPositions,
        edgeIsectTs,
        openCurves,
        activeScoopCurves,
        nonNormalEdgeOccupations,
        scoopMidVertices,
        scoopMidVertexBulge,
        { includeScoopSurface, includeNormalSurface }
    );
    
    const boundaryCurveBulge = scoopMidVertices ? scoopMidVertexBulge : 0.0;
    const curveDataItems = [];
    if (includeScoopCurves) {
        curveDataItems.push({
            data: combCurvesToSegments(activeScoopCurves, tetPositions, edgeIsectTs, true, boundaryCurveBulge),
            kind: "scoop"
        });
    }
    if (includeNormalCurves) {
        curveDataItems.push({
            data: combCurvesToSegments(normalCurves, tetPositions, edgeIsectTs, true, boundaryCurveBulge),
            kind: "normal"
        });
    }
    const normalCurveData = mergeCurveSegmentData(curveDataItems);
    const openCurveData = combCurvesToSegments(openCurves, tetPositions, edgeIsectTs, false, boundaryCurveBulge);
    
    return {
        nsFaceInds: outputSoup.faces,
        nsVertexPositions: outputSoup.vertices,
        curveSegments: normalCurveData.segments,
        curvePositions: normalCurveData.positions,
        curveSegmentKinds: normalCurveData.segmentKinds,
        interpPoints: normalCurveData.edgePoints,
        oddFanPolygons: [],
        oddFanPositions: [],
        oddSegs: openCurveData.segments,
        oddPositions: openCurveData.positions,
        boundaryCurveStats: {
            open: openCurves.length,
            scoop: scoopCurves.length,
            activeScoop: activeScoopCurves.length,
            sizeTwoScoop: scoopCurves.filter(curve => curve.vertices.length === 2).length,
            normal: normalCurves.length
        }
    };
}

// ============================================================================
// TETRAHEDRON GEOMETRY
// ============================================================================

function makeTetrahedronPositions() {
    const p0 = new Vec3(0, Math.sqrt(6) / 4, 0);
    const p1 = new Vec3(-0.5, -Math.sqrt(6) / 12, -Math.sqrt(3) / 6);
    const p2 = new Vec3(0.5, -Math.sqrt(6) / 12, -Math.sqrt(3) / 6);
    const p3 = new Vec3(0, -Math.sqrt(6) / 12, Math.sqrt(3) / 3);
    return [p0, p1, p2, p3];
}

// ============================================================================
// THREE.JS VISUALIZATION
// ============================================================================

let scene, camera, renderer, controls;
let tetGroup, surfaceGroup, curveGroup, pointGroup, oddGroup, wireframeGroup, labelGroup;
const tetPositions = makeTetrahedronPositions();
let surfaceOpacity = 1.0;  // Current opacity (used by WebGL)
let webglSurfaceOpacity = 1.0;  // Stored WebGL opacity
let svgSurfaceOpacity = 0.85;   // Stored SVG opacity
let showLabels = false;
let showWireframe = true;
let showEdgeCoords = false;
let autoRotate = false;
let rotateSpeed = 30; // degrees per second

// Colors (based on Polyscope defaults)
const TET_FACE_COLOR = 0x7777aa;
const TET_EDGE_COLOR = 0x444466;
const SURFACE_COLOR = 0x2d89ef;
const CURVE_COLOR = 0xff3355;
const POINT_COLOR = 0xffcc00;
const ODD_SURFACE_COLOR = 0x44aa88;
const ODD_CURVE_COLOR = 0x88ddaa;

const EDGE_RADIUS = 0.006;
const POINT_RADIUS = 0.012;
const CURVE_RADIUS = 0.008;
const WIREFRAME_RADIUS = 0.003;
const WIREFRAME_COLOR = 0xcccccc;

function initThreeJS() {
    const container = document.getElementById('canvas-container');
    
    scene = new THREE.Scene();
    scene.background = new THREE.Color(0x1a1a2e);
    
    camera = new THREE.PerspectiveCamera(45, container.clientWidth / container.clientHeight, 0.01, 100);
    camera.position.set(1.5, 1.2, 1.5);
    camera.lookAt(0, 0, 0);
    
    renderer = new THREE.WebGLRenderer({ antialias: true });
    renderer.setSize(container.clientWidth, container.clientHeight);
    renderer.setPixelRatio(Math.min(window.devicePixelRatio, 2));
    // Shadows disabled - caused too many artifacts
    container.appendChild(renderer.domElement);
    
    // OrbitControls (arcball-like)
    // Use the overlay for controls so they work in both WebGL and SVG modes
    const controlsOverlay = document.getElementById('controls-overlay');
    controls = new OrbitControls(camera, controlsOverlay);
    controls.enableDamping = true;
    controls.dampingFactor = 0.1;
    controls.enablePan = false;
    controls.target.set(0, 0, 0);
    controls.update();
    
    // Update SVG when camera changes (for live SVG preview)
    controls.addEventListener('change', () => {
        requestSVGUpdate();
    });
    
    // Lighting
    const ambientLight = new THREE.AmbientLight(0xffffff, 0.5);
    scene.add(ambientLight);
    
    // Main directional light
    const dirLight1 = new THREE.DirectionalLight(0xffffff, 5.0);
    dirLight1.position.set(2, 4, 2);
    scene.add(dirLight1);
    
    // Fill light
    const fillLight = new THREE.DirectionalLight(0xffffff, 1.3);
    fillLight.position.set(-2, -1, -2);
    scene.add(fillLight);
    
    // Groups
    tetGroup = new THREE.Group();
    surfaceGroup = new THREE.Group();
    curveGroup = new THREE.Group();
    pointGroup = new THREE.Group();
    oddGroup = new THREE.Group();
    wireframeGroup = new THREE.Group();
    labelGroup = new THREE.Group();
    scene.add(tetGroup);
    scene.add(surfaceGroup);
    scene.add(wireframeGroup);
    scene.add(curveGroup);
    scene.add(pointGroup);
    scene.add(oddGroup);
    scene.add(labelGroup);
    
    // Build tet
    buildTetMesh();
    buildVertexLabels();
    
    // Handle resize - use ResizeObserver for robust container size tracking
    const resizeObserver = new ResizeObserver(onContainerResize);
    resizeObserver.observe(container);
    
    // Also handle window resize as fallback
    window.addEventListener('resize', onContainerResize);
    
    animate();
}

function onContainerResize() {
    const container = document.getElementById('canvas-container');
    const width = container.clientWidth;
    const height = container.clientHeight;
    
    if (width === 0 || height === 0) return; // Skip if container not visible
    
    camera.aspect = width / height;
    camera.updateProjectionMatrix();
    renderer.setSize(width, height);
    
    // Note: SVG scaling/centering is handled by CSS, no need to re-render on resize
}

function animate() {
    requestAnimationFrame(animate);
    
    // Sync OrbitControls autoRotate with our settings
    controls.autoRotate = autoRotate;
    controls.autoRotateSpeed = rotateSpeed / 5; // OrbitControls uses different scale
    
    // Update controls and check if camera changed
    const changed = controls.update();
    
    if (currentRendererMode === 'webgl') {
        renderer.render(scene, camera);
    } else if (currentRendererMode === 'svg' && (svgNeedsUpdate || changed)) {
        // Throttle SVG updates to ~60fps
        const now = performance.now();
        if (now - lastSVGUpdateTime >= SVG_UPDATE_INTERVAL) {
            updateLiveSVG();
            svgNeedsUpdate = false;
            lastSVGUpdateTime = now;
        }
    }
}

// Create a tube between two points
function createTube(p1, p2, radius, color) {
    const dir = new THREE.Vector3().subVectors(p2.toThree(), p1.toThree());
    const length = dir.length();
    if (length < 0.0001) return null;
    
    const geometry = new THREE.CylinderGeometry(radius, radius, length, 8);
    const material = new THREE.MeshStandardMaterial({ color, roughness: 0.5, metalness: 0.3 });
    const mesh = new THREE.Mesh(geometry, material);
    
    const mid = new THREE.Vector3().addVectors(p1.toThree(), p2.toThree()).multiplyScalar(0.5);
    mesh.position.copy(mid);
    
    const axis = new THREE.Vector3(0, 1, 0);
    const dirNorm = dir.clone().normalize();
    const quaternion = new THREE.Quaternion().setFromUnitVectors(axis, dirNorm);
    mesh.quaternion.copy(quaternion);
    
    return mesh;
}

// Create a sphere at a point
function createSphere(p, radius, color) {
    const geometry = new THREE.SphereGeometry(radius, 16, 12);
    const material = new THREE.MeshStandardMaterial({ color, roughness: 0.5, metalness: 0.1 });
    const mesh = new THREE.Mesh(geometry, material);
    mesh.position.copy(p.toThree());
    return mesh;
}

function buildTetMesh() {
    // Clear previous
    while (tetGroup.children.length > 0) {
        tetGroup.remove(tetGroup.children[0]);
    }
    
    // Create faces (semi-transparent) with faceted shading (non-indexed for per-triangle normals)
    const faces = [[0,1,2], [0,1,3], [0,2,3], [1,2,3]];
    const vertices = [];
    
    for (const f of faces) {
        for (const idx of f) {
            vertices.push(tetPositions[idx].x, tetPositions[idx].y, tetPositions[idx].z);
        }
    }
    
    const geometry = new THREE.BufferGeometry();
    geometry.setAttribute('position', new THREE.Float32BufferAttribute(vertices, 3));
    geometry.computeVertexNormals();  // Will compute per-face normals for non-indexed geometry
    
    const material = new THREE.MeshStandardMaterial({
        color: TET_FACE_COLOR,
        transparent: true,
        opacity: 0.3,
        side: THREE.DoubleSide,
        roughness: 0.8,
        depthWrite: false,
        depthTest: true,
        flatShading: true  // Faceted shading
    });
    const mesh = new THREE.Mesh(geometry, material);
    mesh.scale.set(1.01, 1.01, 1.01);
    mesh.renderOrder = 0; // Render first among transparent objects
    tetGroup.add(mesh);
    
    // Create edges as tubes
    for (const [i, j] of ALL_TET_PAIRS) {
        const tube = createTube(tetPositions[i], tetPositions[j], EDGE_RADIUS, TET_EDGE_COLOR);
        if (tube) tetGroup.add(tube);
    }
    
    // Create vertices as spheres
    for (let i = 0; i < 4; i++) {
        const sphere = createSphere(tetPositions[i], EDGE_RADIUS * 1.5, TET_EDGE_COLOR);
        tetGroup.add(sphere);
    }
}

function buildVertexLabels() {
    // Clear previous
    while (labelGroup.children.length > 0) {
        labelGroup.remove(labelGroup.children[0]);
    }
    
    // Create text sprites for each vertex
    for (let i = 0; i < 4; i++) {
        const sprite = createTextSprite(i.toString());
        sprite.position.copy(tetPositions[i].toThree());
        labelGroup.add(sprite);
    }
    
    labelGroup.visible = showLabels;
}

function edgeKey(p1, p2) {
    // Create a unique key for an edge based on rounded positions
    const round = (v) => Math.round(v * 10000);
    const a = [round(p1.x), round(p1.y), round(p1.z)];
    const b = [round(p2.x), round(p2.y), round(p2.z)];
    // Sort to make order-independent
    const [first, second] = a < b ? [a, b] : [b, a];
    return `${first.join(',')}_${second.join(',')}`;
}

function createTextSprite(text) {
    const canvas = document.createElement('canvas');
    const size = 128;
    canvas.width = size;
    canvas.height = size;
    const ctx = canvas.getContext('2d');
    
    ctx.fillStyle = 'rgba(255, 255, 255, 0.9)';
    ctx.font = 'bold 80px Arial';
    ctx.textAlign = 'center';
    ctx.textBaseline = 'middle';
    ctx.fillText(text, size / 2, size / 2);
    
    const texture = new THREE.CanvasTexture(canvas);
    texture.minFilter = THREE.LinearFilter;
    
    const material = new THREE.SpriteMaterial({ 
        map: texture, 
        transparent: true,
        depthTest: false
    });
    const sprite = new THREE.Sprite(material);
    sprite.scale.set(0.12, 0.12, 1);
    return sprite;
}

function updateVisualization(result) {
    // Clear previous
    while (surfaceGroup.children.length > 0) surfaceGroup.remove(surfaceGroup.children[0]);
    while (curveGroup.children.length > 0) curveGroup.remove(curveGroup.children[0]);
    while (pointGroup.children.length > 0) pointGroup.remove(pointGroup.children[0]);
    while (oddGroup.children.length > 0) oddGroup.remove(oddGroup.children[0]);
    while (wireframeGroup.children.length > 0) wireframeGroup.remove(wireframeGroup.children[0]);
    
    // Build spanning surface with flat shading
    if (result.nsFaceInds.length > 0) {
        // For flat shading, we need non-indexed geometry with per-face vertices
        const positions = [];
        for (const f of result.nsFaceInds) {
            const p0 = result.nsVertexPositions[f[0]];
            const p1 = result.nsVertexPositions[f[1]];
            const p2 = result.nsVertexPositions[f[2]];
            positions.push(p0.x, p0.y, p0.z);
            positions.push(p1.x, p1.y, p1.z);
            positions.push(p2.x, p2.y, p2.z);
        }
        
        const geometry = new THREE.BufferGeometry();
        geometry.setAttribute('position', new THREE.Float32BufferAttribute(positions, 3));
        geometry.computeVertexNormals();
        
        const isOpaque = surfaceOpacity >= 1.0;
        const material = new THREE.MeshStandardMaterial({
            color: SURFACE_COLOR,
            side: THREE.DoubleSide,
            roughness: 1.0,
            metalness: 0.0,
            flatShading: true,
            transparent: !isOpaque,
            opacity: surfaceOpacity,
            depthWrite: isOpaque  // Normal depth writes when opaque
        });
        const mesh = new THREE.Mesh(geometry, material);
        if (!isOpaque) mesh.renderOrder = 1;
        surfaceGroup.add(mesh);
        
        // Build wireframe for interior edges
        const edgeSet = new Set();
        const boundaryEdges = new Set();
        
        // Collect all edges from curve segments (these are boundary)
        for (const seg of result.curveSegments) {
            const p1 = result.curvePositions[seg[0]];
            const p2 = result.curvePositions[seg[1]];
            const key = edgeKey(p1, p2);
            boundaryEdges.add(key);
        }
        
        // Collect interior edges from faces
        for (const f of result.nsFaceInds) {
            const edges = [[f[0], f[1]], [f[1], f[2]], [f[2], f[0]]];
            for (const [i, j] of edges) {
                const p1 = result.nsVertexPositions[i];
                const p2 = result.nsVertexPositions[j];
                const key = edgeKey(p1, p2);
                if (!boundaryEdges.has(key) && !edgeSet.has(key)) {
                    edgeSet.add(key);
                    const tube = createTube(p1, p2, WIREFRAME_RADIUS, WIREFRAME_COLOR);
                    if (tube) wireframeGroup.add(tube);
                }
            }
        }
        wireframeGroup.visible = showWireframe;
    }
    
    // Build odd fans with flat shading
    if (result.oddFanPolygons.length > 0) {
        // For flat shading, we need non-indexed geometry
        const positions = [];
        for (const f of result.oddFanPolygons) {
            const p0 = result.oddFanPositions[f[0]];
            const p1 = result.oddFanPositions[f[1]];
            const p2 = result.oddFanPositions[f[2]];
            positions.push(p0.x, p0.y, p0.z);
            positions.push(p1.x, p1.y, p1.z);
            positions.push(p2.x, p2.y, p2.z);
        }
        
        const geometry = new THREE.BufferGeometry();
        geometry.setAttribute('position', new THREE.Float32BufferAttribute(positions, 3));
        geometry.computeVertexNormals();
        
        const isOpaque = surfaceOpacity >= 1.0;
        const material = new THREE.MeshStandardMaterial({
            color: ODD_SURFACE_COLOR,
            side: THREE.DoubleSide,
            roughness: 0.6,
            metalness: 0.1,
            flatShading: true,
            transparent: !isOpaque,
            opacity: surfaceOpacity,
            depthWrite: isOpaque  // Normal depth writes when opaque
        });
        const mesh = new THREE.Mesh(geometry, material);
        if (!isOpaque) mesh.renderOrder = 1;

        // Don't show odd fans, because these don't correspond to any kind of polygons we use in practice
        //oddGroup.add(mesh);
    }
    
    // Build curves as tubes
    for (const seg of result.curveSegments) {
        const p1 = result.curvePositions[seg[0]];
        const p2 = result.curvePositions[seg[1]];
        const tube = createTube(p1, p2, CURVE_RADIUS, CURVE_COLOR);
        if (tube) curveGroup.add(tube);
    }
    
    // Build odd curves as tubes
    for (const seg of result.oddSegs) {
        const p1 = result.oddPositions[seg[0]];
        const p2 = result.oddPositions[seg[1]];
        const tube = createTube(p1, p2, CURVE_RADIUS, ODD_CURVE_COLOR);
        if (tube) oddGroup.add(tube);
    }
    
    // Build intersection points
    for (const pos of result.interpPoints) {
        const sphere = createSphere(pos, POINT_RADIUS, POINT_COLOR);
        pointGroup.add(sphere);
    }
    
    // Build odd intersection points
    for (const pos of result.oddPositions) {
        const sphere = createSphere(pos, POINT_RADIUS, ODD_CURVE_COLOR);
        oddGroup.add(sphere);
    }
}

// ============================================================================
// OBJ EXPORT
// ============================================================================

function exportOBJ(result) {
    let obj = "# Subgrid Marching Tetrahedra Export\n";
    obj += "# Generated by the web visualization tool\n\n";
    
    // Materials
    obj += "mtllib materials.mtl\n\n";
    
    let vertexOffset = 0;
    
    // Tetrahedron group
    obj += "g tetrahedron\n";
    obj += "usemtl tet_material\n";
    for (const pos of tetPositions) {
        obj += `v ${pos.x.toFixed(8)} ${pos.y.toFixed(8)} ${pos.z.toFixed(8)}\n`;
    }
    const tetFaces = [[1,2,3], [1,2,4], [1,3,4], [2,3,4]]; // 1-indexed
    for (const f of tetFaces) {
        obj += `f ${f[0]} ${f[1]} ${f[2]}\n`;
    }
    vertexOffset = 4;
    obj += "\n";
    
    // Normal surface group
    if (result.nsFaceInds.length > 0) {
        obj += "g normal_surface\n";
        obj += "usemtl surface_material\n";
        for (const pos of result.nsVertexPositions) {
            obj += `v ${pos.x.toFixed(8)} ${pos.y.toFixed(8)} ${pos.z.toFixed(8)}\n`;
        }
        for (const f of result.nsFaceInds) {
            obj += `f ${f[0] + vertexOffset + 1} ${f[1] + vertexOffset + 1} ${f[2] + vertexOffset + 1}\n`;
        }
        vertexOffset += result.nsVertexPositions.length;
        obj += "\n";
    }
    
    // Odd fans group
    if (result.oddFanPolygons.length > 0) {
        obj += "g odd_fans\n";
        obj += "usemtl odd_material\n";
        for (const pos of result.oddFanPositions) {
            obj += `v ${pos.x.toFixed(8)} ${pos.y.toFixed(8)} ${pos.z.toFixed(8)}\n`;
        }
        for (const f of result.oddFanPolygons) {
            obj += `f ${f[0] + vertexOffset + 1} ${f[1] + vertexOffset + 1} ${f[2] + vertexOffset + 1}\n`;
        }
        vertexOffset += result.oddFanPositions.length;
        obj += "\n";
    }
    
    // Normal curves group
    obj += "g normal_curves\n";
    obj += "usemtl curve_material\n";
    for (const pos of result.curvePositions) {
        obj += `v ${pos.x.toFixed(8)} ${pos.y.toFixed(8)} ${pos.z.toFixed(8)}\n`;
    }
    for (const seg of result.curveSegments) {
        obj += `l ${seg[0] + vertexOffset + 1} ${seg[1] + vertexOffset + 1}\n`;
    }
    vertexOffset += result.curvePositions.length;
    obj += "\n";
    
    // Odd curves group
    if (result.oddSegs.length > 0) {
        obj += "g odd_curves\n";
        obj += "usemtl odd_curve_material\n";
        for (const pos of result.oddPositions) {
            obj += `v ${pos.x.toFixed(8)} ${pos.y.toFixed(8)} ${pos.z.toFixed(8)}\n`;
        }
        for (const seg of result.oddSegs) {
            obj += `l ${seg[0] + vertexOffset + 1} ${seg[1] + vertexOffset + 1}\n`;
        }
    }
    
    // Create MTL file content
    let mtl = "# Materials for Subgrid Marching Tetrahedra\n\n";
    mtl += "newmtl tet_material\nKd 0.47 0.47 0.67\n\n";
    mtl += "newmtl surface_material\nKd 0.18 0.54 0.94\n\n";
    mtl += "newmtl odd_material\nKd 0.27 0.67 0.53\n\n";
    mtl += "newmtl curve_material\nKd 1.0 0.4 0.0\n\n";
    mtl += "newmtl odd_curve_material\nKd 0.53 0.87 0.67\n\n";
    
    // Create combined download
    const objBlob = new Blob([obj], { type: 'text/plain' });
    const mtlBlob = new Blob([mtl], { type: 'text/plain' });
    
    // Download OBJ
    const objLink = document.createElement('a');
    objLink.href = URL.createObjectURL(objBlob);
    objLink.download = 'normal_surface.obj';
    objLink.click();
    
    // Download MTL
    setTimeout(() => {
        const mtlLink = document.createElement('a');
        mtlLink.href = URL.createObjectURL(mtlBlob);
        mtlLink.download = 'materials.mtl';
        mtlLink.click();
    }, 100);
}

// ============================================================================
// SVG EXPORT
// ============================================================================

const SVG_SIZE = 100;
const SVG_SCALE = 70; // Scale factor from projected coords to SVG coords
const SVG_POINT_RADIUS = 1.6;
const SVG_STEINER_POINT_RADIUS = 1.0;
const SVG_TET_EDGE_WIDTH = 0.75;
const SVG_CURVE_WIDTH = 0.85;
const SVG_WIREFRAME_WIDTH = 0.35;
const SVG_WIREFRAME_COLOR = '#363960';

const SVG_TET_BASE_COLOR = [0xe2, 0xe2, 0xe2];
const SVG_SURFACE_BASE_COLOR = [0x72, 0x76, 0xc0];
const SVG_CURVE_COLOR = '#1b1f8a';
const SVG_ODD_CURVE_COLOR = '#00a226';
const SVG_TET_OPACITY = 0.6;
const SVG_SURFACE_OPACITY = 0.85;
const SVG_DRAW_TET_VERTICES = false; // Flag to control drawing tetrahedron vertices

// Component color palette: [light (fill), dark (stroke/curve)]
// Light colors are less saturated, dark colors are more saturated
const COMPONENT_COLORS = [
    { light: '#a8b8e8', dark: '#3a4a8c' },  // blue
    { light: '#f0e0a0', dark: '#b89820' },  // yellow
    { light: '#f0a8a8', dark: '#c04040' },  // red
    { light: '#a8e0b8', dark: '#308048' },  // green
    { light: '#f0c8a0', dark: '#c07020' },  // orange
    { light: '#d0a8e0', dark: '#804098' },  // purple
    { light: '#e8e8e8', dark: '#888888' },  // white/light gray
    { light: '#989898', dark: '#383838' },  // black/dark gray
    { light: '#d0c0b0', dark: '#806040' },  // brown
];
const TRIANGULAR_DISK_COLOR = { light: '#c8c8c8', dark: '#707070' };  // gray for triangular disks
const DEFAULT_SURFACE_COLOR = { light: '#7276c0', dark: '#1b1f8a' }; // original blue (hex format)

// Primitive types for depth sorting (lower number = drawn first)
const PRIM_TRIANGLE = 0;
const PRIM_LINE = 1;
const PRIM_POINT = 2;

function projectPoint(point, camera) {
    // Project a Vec3 or THREE.Vector3 to normalized device coordinates
    const p = point.toThree ? point.toThree().clone() : point.clone();
    
    // First apply model-view matrix to get view-space coords
    p.applyMatrix4(camera.matrixWorldInverse);
    const viewX = p.x, viewY = p.y, viewZ = p.z;
    
    // Compute clip coordinates manually (before perspective divide)
    const e = camera.projectionMatrix.elements;
    const clipX = e[0] * viewX + e[4] * viewY + e[8] * viewZ + e[12];
    const clipY = e[1] * viewX + e[5] * viewY + e[9] * viewZ + e[13];
    const clipZ = e[2] * viewX + e[6] * viewY + e[10] * viewZ + e[14];
    const clipW = e[3] * viewX + e[7] * viewY + e[11] * viewZ + e[15];
    
    // Perform perspective divide to get NDC
    const xNdc = clipX / clipW;
    const yNdc = clipY / clipW;
    const zNdc = clipZ / clipW;
    
    // Map NDC to SVG coordinates: origin at center, uniform scaling
    // Multiply x by aspect to undo projection matrix's 1/aspect compression
    return {
        x: SVG_SIZE / 2 + xNdc * camera.aspect * SVG_SCALE,
        y: SVG_SIZE / 2 - yNdc * SVG_SCALE, // Flip Y for SVG coordinates
        depth: zNdc, // Depth in NDC (closer to camera = smaller z after projection)
        // Clip coordinates for perspective-correct interpolation
        clipX: clipX,
        clipY: clipY,
        clipZ: clipZ,
        clipW: clipW,
        // Also store NDC for convenience
        ndcX: xNdc,
        ndcY: yNdc
    };
}

function computeTriangleNormal(p0, p1, p2) {
    // Compute face normal for a triangle (Vec3 inputs)
    const v0 = p0.toThree ? p0.toThree() : p0;
    const v1 = p1.toThree ? p1.toThree() : p1;
    const v2 = p2.toThree ? p2.toThree() : p2;
    
    const edge1 = new THREE.Vector3().subVectors(v1, v0);
    const edge2 = new THREE.Vector3().subVectors(v2, v0);
    const normal = new THREE.Vector3().crossVectors(edge1, edge2).normalize();
    return normal;
}

function computeLighting(normal) {
    // Compute lighting contribution from all scene lights
    // Ambient light: intensity 0.5
    // Main directional light: position (2, 4, 2), intensity 5.0
    // Fill light: position (-2, -1, -2), intensity 1.3
    
    const ambient = 0.5;
    
    // Directional light directions (normalized)
    const light1Dir = new THREE.Vector3(2, 4, 2).normalize();
    const light2Dir = new THREE.Vector3(-2, -1, -2).normalize();
    
    // N dot L with two-sided lighting (abs)
    const ndotl1 = Math.abs(normal.dot(light1Dir));
    const ndotl2 = Math.abs(normal.dot(light2Dir));
    
    // Weight by light intensities (normalized to reasonable range)
    // Using relative weights: main light is stronger
    const diffuse1 = ndotl1 * 0.5; // Main light contribution
    const diffuse2 = ndotl2 * 0.13; // Fill light contribution
    
    return Math.min(1.0, ambient + diffuse1 + diffuse2);
}

function applyLighting(baseColor, lighting) {
    // Apply lighting to base color [r, g, b] (0-255 range)
    const r = Math.round(Math.min(255, baseColor[0] * lighting));
    const g = Math.round(Math.min(255, baseColor[1] * lighting));
    const b = Math.round(Math.min(255, baseColor[2] * lighting));
    return `rgb(${r},${g},${b})`;
}

// ==================== TRANSPARENT TRIANGLE SORTING ====================
// Computes correct back-to-front draw order for overlapping transparent triangles
// by building a dependency graph based on depth comparisons at intersection points.

function transparentDrawOrder(trisClip4) {
    // trisClip4: array of triangles, each is [{clipX, clipY, clipZ, clipW, ndcX, ndcY}, ...]
    // Returns: array of triangle indices in draw order (back-to-front)
    
    const n = trisClip4.length;
    if (n === 0) return [];
    if (n === 1) return [0];
    
    // Precompute 2D NDC coords and bounding boxes
    const proj2 = []; // proj2[i] = [{x, y}, {x, y}, {x, y}]
    const bbox2 = []; // bbox2[i] = {xmin, ymin, xmax, ymax}
    
    for (let i = 0; i < n; i++) {
        const tri = trisClip4[i];
        const p0 = { x: tri[0].ndcX, y: tri[0].ndcY };
        const p1 = { x: tri[1].ndcX, y: tri[1].ndcY };
        const p2 = { x: tri[2].ndcX, y: tri[2].ndcY };
        proj2.push([p0, p1, p2]);
        bbox2.push({
            xmin: Math.min(p0.x, p1.x, p2.x),
            ymin: Math.min(p0.y, p1.y, p2.y),
            xmax: Math.max(p0.x, p1.x, p2.x),
            ymax: Math.max(p0.y, p1.y, p2.y)
        });
    }
    
    // Build directed graph: edge u->v means "u must be drawn before v" (u is farther)
    const adj = Array.from({ length: n }, () => new Set());
    const indeg = new Array(n).fill(0);
    
    for (let i = 0; i < n; i++) {
        for (let j = i + 1; j < n; j++) {
            // Skip if bounding boxes don't overlap
            if (!bbox2Overlap(bbox2[i], bbox2[j])) continue;
            
            // Compute 2D intersection polygon
            const poly = triTriIntersectionPolygon2D(proj2[i], proj2[j]);
            if (poly.length === 0) continue;
            
            // Find interior point of intersection
            const p = interiorPointOfConvexPolygon(poly);
            
            // Compute perspective-correct depth at this point for both triangles
            const zi = depthAtPointPerspCorrect(trisClip4[i], proj2[i], p);
            const zj = depthAtPointPerspCorrect(trisClip4[j], proj2[j], p);
            
            // Smaller z_ndc is closer (OpenGL convention)
            if (zi > zj + 1e-12) {
                addEdge(adj, indeg, i, j); // i farther -> draw i before j
            } else if (zj > zi + 1e-12) {
                addEdge(adj, indeg, j, i); // j farther -> draw j before i
            }
        }
    }
    
    return topoSort(adj, indeg);
}

function bbox2Overlap(a, b) {
    return !(a.xmax < b.xmin || b.xmax < a.xmin || a.ymax < b.ymin || b.ymax < a.ymin);
}

function addEdge(adj, indeg, u, v) {
    if (!adj[u].has(v)) {
        adj[u].add(v);
        indeg[v]++;
    }
}

function topoSort(adj, indeg) {
    const n = adj.length;
    const queue = [];
    for (let i = 0; i < n; i++) {
        if (indeg[i] === 0) queue.push(i);
    }
    
    const out = [];
    let head = 0;
    while (head < queue.length) {
        const u = queue[head++];
        out.push(u);
        for (const v of adj[u]) {
            indeg[v]--;
            if (indeg[v] === 0) queue.push(v);
        }
    }
    
    // If cycle detected (out.length < n), append remaining in arbitrary order
    if (out.length < n) {
        const inOut = new Set(out);
        for (let i = 0; i < n; i++) {
            if (!inOut.has(i)) out.push(i);
        }
    }
    
    return out;
}

// 2D triangle-triangle intersection polygon via half-plane clipping
function triTriIntersectionPolygon2D(triA, triB) {
    // Ensure triB is CCW
    let B = triB.slice();
    if (signedArea2(B[0], B[1], B[2]) < 0) {
        B = [B[0], B[2], B[1]];
    }
    
    let poly = triA.slice();
    
    for (let e = 0; e < 3; e++) {
        const a = B[e];
        const b = B[(e + 1) % 3];
        poly = clipPolygonAgainstHalfPlane(poly, a, b);
        if (poly.length === 0) return [];
    }
    
    // Ensure result is CCW
    if (poly.length >= 3 && polygonSignedArea2(poly) < 0) {
        poly.reverse();
    }
    
    return poly;
}

function clipPolygonAgainstHalfPlane(poly, a, b) {
    // Keep points to the left of directed line a->b
    if (poly.length === 0) return [];
    
    const out = [];
    const n = poly.length;
    
    for (let i = 0; i < n; i++) {
        const P = poly[i];
        const Q = poly[(i + 1) % n];
        const inP = isLeftOrOn(a, b, P);
        const inQ = isLeftOrOn(a, b, Q);
        
        if (inP && inQ) {
            out.push(Q);
        } else if (inP && !inQ) {
            const I = segmentLineIntersection(P, Q, a, b);
            if (I) out.push(I);
        } else if (!inP && inQ) {
            const I = segmentLineIntersection(P, Q, a, b);
            if (I) out.push(I);
            out.push(Q);
        }
    }
    
    return dedupeCloseVertices(out, 1e-10);
}

function isLeftOrOn(a, b, p) {
    return cross2(sub2(b, a), sub2(p, a)) >= -1e-14;
}

function segmentLineIntersection(P, Q, a, b) {
    const dP = cross2(sub2(b, a), sub2(P, a));
    const dQ = cross2(sub2(b, a), sub2(Q, a));
    const denom = dP - dQ;
    if (Math.abs(denom) < 1e-18) return null;
    let t = dP / denom;
    t = Math.max(0.0, Math.min(1.0, t));
    return add2(P, mul2(sub2(Q, P), t));
}

function dedupeCloseVertices(poly, tol) {
    if (poly.length <= 1) return poly;
    const out = [poly[0]];
    for (let i = 1; i < poly.length; i++) {
        if (Math.abs(poly[i].x - out[out.length - 1].x) > tol ||
            Math.abs(poly[i].y - out[out.length - 1].y) > tol) {
            out.push(poly[i]);
        }
    }
    if (out.length >= 2) {
        if (Math.abs(out[0].x - out[out.length - 1].x) < tol &&
            Math.abs(out[0].y - out[out.length - 1].y) < tol) {
            out.pop();
        }
    }
    return out;
}

// 2D vector operations
function add2(a, b) { return { x: a.x + b.x, y: a.y + b.y }; }
function sub2(a, b) { return { x: a.x - b.x, y: a.y - b.y }; }
function mul2(a, s) { return { x: a.x * s, y: a.y * s }; }
function cross2(u, v) { return u.x * v.y - u.y * v.x; }

function signedArea2(a, b, c) {
    return cross2(sub2(b, a), sub2(c, a));
}

function polygonSignedArea2(poly) {
    let s = 0;
    const n = poly.length;
    for (let i = 0; i < n; i++) {
        const p = poly[i];
        const q = poly[(i + 1) % n];
        s += p.x * q.y - p.y * q.x;
    }
    return s;
}

function interiorPointOfConvexPolygon(poly) {
    if (poly.length === 1) return poly[0];
    if (poly.length === 2) return mul2(add2(poly[0], poly[1]), 0.5);
    
    // Centroid of vertices
    let cx = 0, cy = 0;
    for (const p of poly) {
        cx += p.x;
        cy += p.y;
    }
    return { x: cx / poly.length, y: cy / poly.length };
}

// Barycentric coordinates in 2D
function barycentric2D(a, b, c, p) {
    const v0 = sub2(b, a);
    const v1 = sub2(c, a);
    const v2 = sub2(p, a);
    const denom = cross2(v0, v1);
    if (Math.abs(denom) < 1e-20) return [1, 0, 0]; // Degenerate
    const l1 = cross2(v2, v1) / denom;
    const l2 = cross2(v0, v2) / denom;
    const l0 = 1 - l1 - l2;
    return [l0, l1, l2];
}

// Perspective-correct depth at a 2D point
function depthAtPointPerspCorrect(triClip4, triNdc2, pNdc2) {
    // triClip4: [{clipX, clipY, clipZ, clipW}, ...] - clip coordinates
    // triNdc2: [{x, y}, ...] - NDC coordinates (x/w, y/w)
    // pNdc2: {x, y} - point in NDC where we want depth
    
    const [l0, l1, l2] = barycentric2D(triNdc2[0], triNdc2[1], triNdc2[2], pNdc2);
    
    // Perspective-correct interpolation: z = (sum(lk * zk/wk)) / (sum(lk / wk))
    let s = 0, r = 0;
    const verts = [
        { l: l0, v: triClip4[0] },
        { l: l1, v: triClip4[1] },
        { l: l2, v: triClip4[2] }
    ];
    
    for (const { l, v } of verts) {
        const invw = 1.0 / v.clipW;
        s += l * invw;
        r += l * (v.clipZ * invw);
    }
    
    if (Math.abs(s) < 1e-20) return r;
    return r / s;
}

// Analyze connected components of the normal surface
function analyzeComponents(result) {
    const nFaces = result.nsFaceInds.length;
    if (nFaces === 0) return { faceComponents: [], componentColors: [], curveSegmentComponents: [], interpPointComponents: [] };
    
    // Union-Find data structure
    const parent = new Array(nFaces).fill(0).map((_, i) => i);
    const rank = new Array(nFaces).fill(0);
    
    function find(x) {
        if (parent[x] !== x) parent[x] = find(parent[x]);
        return parent[x];
    }
    
    function union(x, y) {
        const px = find(x), py = find(y);
        if (px === py) return;
        if (rank[px] < rank[py]) parent[px] = py;
        else if (rank[px] > rank[py]) parent[py] = px;
        else { parent[py] = px; rank[px]++; }
    }
    
    // Build edge-to-face map
    const edgeToFaces = new Map();
    const posKey = (pos) => `${pos.x.toFixed(6)},${pos.y.toFixed(6)},${pos.z.toFixed(6)}`;
    const edgeKeyFromPositions = (p1, p2) => {
        const k1 = posKey(p1), k2 = posKey(p2);
        return k1 < k2 ? `${k1}|${k2}` : `${k2}|${k1}`;
    };
    
    for (let fIdx = 0; fIdx < nFaces; fIdx++) {
        const f = result.nsFaceInds[fIdx];
        const verts = [result.nsVertexPositions[f[0]], result.nsVertexPositions[f[1]], result.nsVertexPositions[f[2]]];
        const edges = [[0,1], [1,2], [2,0]];
        for (const [i, j] of edges) {
            const key = edgeKeyFromPositions(verts[i], verts[j]);
            if (!edgeToFaces.has(key)) edgeToFaces.set(key, []);
            edgeToFaces.get(key).push(fIdx);
        }
    }
    
    // Union faces that share edges
    for (const faces of edgeToFaces.values()) {
        for (let i = 1; i < faces.length; i++) {
            union(faces[0], faces[i]);
        }
    }
    
    // Get component ID for each face
    const faceComponents = new Array(nFaces);
    const componentRoots = new Map();
    let nextComponentId = 0;
    
    for (let fIdx = 0; fIdx < nFaces; fIdx++) {
        const root = find(fIdx);
        if (!componentRoots.has(root)) {
            componentRoots.set(root, nextComponentId++);
        }
        faceComponents[fIdx] = componentRoots.get(root);
    }
    
    // Count faces per component to identify triangular disks
    const componentFaceCounts = new Array(nextComponentId).fill(0);
    for (const compId of faceComponents) {
        componentFaceCounts[compId]++;
    }
    
    // Assign colors: triangular disks (1 face) get gray, others get palette colors
    const componentColors = new Array(nextComponentId);
    let colorIndex = 0;
    for (let compId = 0; compId < nextComponentId; compId++) {
        if (componentFaceCounts[compId] === 1) {
            componentColors[compId] = TRIANGULAR_DISK_COLOR;
        } else {
            componentColors[compId] = COMPONENT_COLORS[colorIndex % COMPONENT_COLORS.length];
            colorIndex++;
        }
    }
    
    // Build vertex-to-component map for surface vertices
    const vertexToComponents = new Map();
    for (let fIdx = 0; fIdx < nFaces; fIdx++) {
        const f = result.nsFaceInds[fIdx];
        const compId = faceComponents[fIdx];
        for (const vIdx of f) {
            const pos = result.nsVertexPositions[vIdx];
            const key = posKey(pos);
            if (!vertexToComponents.has(key)) vertexToComponents.set(key, new Set());
            vertexToComponents.get(key).add(compId);
        }
    }
    
    // Map curve segments to components by matching endpoint positions
    const curveSegmentComponents = result.curveSegments.map(seg => {
        const p0 = result.curvePositions[seg[0]];
        const p1 = result.curvePositions[seg[1]];
        const key0 = posKey(p0), key1 = posKey(p1);
        const comps0 = vertexToComponents.get(key0) || new Set();
        const comps1 = vertexToComponents.get(key1) || new Set();
        // Find common component (segment should bound a face in that component)
        for (const c of comps0) {
            if (comps1.has(c)) return c;
        }
        // If no common component, use first available
        if (comps0.size > 0) return [...comps0][0];
        if (comps1.size > 0) return [...comps1][0];
        return -1;
    });
    
    // Map intersection points to components
    const interpPointComponents = result.interpPoints.map(pos => {
        const key = posKey(pos);
        const comps = vertexToComponents.get(key);
        if (comps && comps.size > 0) {
            // Prefer non-triangular-disk components
            for (const c of comps) {
                if (componentFaceCounts[c] > 1) return c;
            }
            return [...comps][0];
        }
        return -1;
    });
    
    return { faceComponents, componentColors, curveSegmentComponents, interpPointComponents, componentFaceCounts, vertexToComponents };
}

function isPointOnEdge(point, edgeStart, edgeEnd, tolerance = 1e-6) {
    // Check if a point lies on an edge (line segment)
    const px = point.x, py = point.y, pz = point.z;
    const ax = edgeStart.x, ay = edgeStart.y, az = edgeStart.z;
    const bx = edgeEnd.x, by = edgeEnd.y, bz = edgeEnd.z;
    
    // Vector from a to b
    const abx = bx - ax, aby = by - ay, abz = bz - az;
    // Vector from a to p
    const apx = px - ax, apy = py - ay, apz = pz - az;
    
    // Check if p is collinear with a and b using cross product
    const crossX = apy * abz - apz * aby;
    const crossY = apz * abx - apx * abz;
    const crossZ = apx * aby - apy * abx;
    const crossMag = Math.sqrt(crossX*crossX + crossY*crossY + crossZ*crossZ);
    const abMag = Math.sqrt(abx*abx + aby*aby + abz*abz);
    
    if (crossMag > tolerance * abMag) return false; // Not collinear
    
    // Check if p is between a and b
    const t = (abx*apx + aby*apy + abz*apz) / (abx*abx + aby*aby + abz*abz);
    return t >= -tolerance && t <= 1 + tolerance;
}

function isPointOnTriangle(point, a, b, c, tolerance = 1e-6) {
    const p = point.toThree ? point.toThree() : new THREE.Vector3(point.x, point.y, point.z);
    const va = a.toThree ? a.toThree() : new THREE.Vector3(a.x, a.y, a.z);
    const vb = b.toThree ? b.toThree() : new THREE.Vector3(b.x, b.y, b.z);
    const vc = c.toThree ? c.toThree() : new THREE.Vector3(c.x, c.y, c.z);
    
    const ab = new THREE.Vector3().subVectors(vb, va);
    const ac = new THREE.Vector3().subVectors(vc, va);
    const normal = new THREE.Vector3().crossVectors(ab, ac);
    const area2 = normal.length();
    if (area2 < tolerance) return false;
    normal.normalize();
    
    const planeDist = Math.abs(new THREE.Vector3().subVectors(p, va).dot(normal));
    if (planeDist > tolerance) return false;
    
    const v0 = ac;
    const v1 = ab;
    const v2 = new THREE.Vector3().subVectors(p, va);
    const dot00 = v0.dot(v0);
    const dot01 = v0.dot(v1);
    const dot02 = v0.dot(v2);
    const dot11 = v1.dot(v1);
    const dot12 = v1.dot(v2);
    const denom = dot00 * dot11 - dot01 * dot01;
    if (Math.abs(denom) < tolerance) return false;
    
    const invDenom = 1 / denom;
    const u = (dot11 * dot02 - dot01 * dot12) * invDenom;
    const v = (dot00 * dot12 - dot01 * dot02) * invDenom;
    return u >= -tolerance && v >= -tolerance && (u + v) <= 1 + tolerance;
}

function exportSVG(result, options = {}) {
    // Options:
    // - returnContent: if true, return SVG element string instead of downloading
    // - camera: use specified camera instead of global camera
    // - multicolorEnabled: override multicolor mode (default: read from UI checkbox)
    // - svgOpacity: opacity for normal surface triangles (default: svgSurfaceOpacity)
    // - drawWireframe: whether to draw wireframe edges (default: showWireframe)
    // - drawLabels: whether to draw vertex labels (default: showLabels)
    // - drawEdgeCoords: whether to draw edge coordinates label (default: showEdgeCoords)
    const returnContent = options.returnContent || false;
    const cameraToUse = options.camera || camera;
    const surfaceOpacityToUse = options.svgOpacity !== undefined ? options.svgOpacity : svgSurfaceOpacity;
    const drawWireframe = options.drawWireframe !== undefined ? options.drawWireframe : showWireframe;
    const drawLabels = options.drawLabels !== undefined ? options.drawLabels : showLabels;
    const drawEdgeCoords = options.drawEdgeCoords !== undefined ? options.drawEdgeCoords : showEdgeCoords;
    
    // Check multicolor mode
    const multicolorEnabled = options.multicolorEnabled !== undefined 
        ? options.multicolorEnabled 
        : document.getElementById('multicolor-checkbox').checked;
    
    // Analyze connected components if multicolor is enabled
    const componentData = multicolorEnabled ? analyzeComponents(result) : null;
    
    // Build projected vertex caches
    const projectedTetVerts = tetPositions.map(p => projectPoint(p, cameraToUse));
    const projectedSurfaceVerts = result.nsVertexPositions.map(p => projectPoint(p, cameraToUse));
    const projectedCurveVerts = result.curvePositions.map(p => projectPoint(p, cameraToUse));
    const projectedOddVerts = result.oddPositions.map(p => projectPoint(p, cameraToUse));
    
    // Helper to make position key
    const posKey = (pos) => `${pos.x.toFixed(6)},${pos.y.toFixed(6)},${pos.z.toFixed(6)}`;
    
    // Helper to get component color for a face
    const getFaceColor = (faceIdx) => {
        if (!multicolorEnabled || !componentData) return DEFAULT_SURFACE_COLOR;
        const compId = componentData.faceComponents[faceIdx];
        if (compId === undefined || compId < 0) return DEFAULT_SURFACE_COLOR;
        return componentData.componentColors[compId] || DEFAULT_SURFACE_COLOR;
    };
    
    // Helper to get component color for a curve segment
    const getCurveColor = (segIdx) => {
        if (!multicolorEnabled || !componentData) return DEFAULT_SURFACE_COLOR;
        const compId = componentData.curveSegmentComponents[segIdx];
        if (compId === undefined || compId < 0) return DEFAULT_SURFACE_COLOR;
        return componentData.componentColors[compId] || DEFAULT_SURFACE_COLOR;
    };
    
    // Helper to get component color for an intersection point
    const getInterpPointColor = (pointIdx) => {
        if (!multicolorEnabled || !componentData) return DEFAULT_SURFACE_COLOR;
        const compId = componentData.interpPointComponents[pointIdx];
        if (compId === undefined || compId < 0) return DEFAULT_SURFACE_COLOR;
        return componentData.componentColors[compId] || DEFAULT_SURFACE_COLOR;
    };
    
    // Identify Steiner points (surface vertices not on tet edges or tet vertices)
    const steinerPointIndices = new Set();
    const interpPointSet = new Set();
    const tetVertSet = new Set();
    
    for (const pos of result.interpPoints) {
        interpPointSet.add(posKey(pos));
    }
    for (const pos of tetPositions) {
        tetVertSet.add(posKey(pos));
    }
    
    // Helper to check if a point lies on any tetrahedron edge
    const isOnTetEdge = (pos) => {
        for (const [i, j] of ALL_TET_PAIRS) {
            if (isPointOnEdge(pos, tetPositions[i], tetPositions[j])) {
                return true;
            }
        }
        return false;
    };
    
    for (let i = 0; i < result.nsVertexPositions.length; i++) {
        const pos = result.nsVertexPositions[i];
        const key = posKey(pos);
        // A point is a Steiner point if it's not a tet vertex, not a known interp point,
        // AND not geometrically on any tet edge
        if (!tetVertSet.has(key) && !interpPointSet.has(key) && !isOnTetEdge(pos)) {
            steinerPointIndices.add(i);
        }
    }
    
    // ==================== DETERMINE BACK-FACING TET FACES ====================
    const tetFaces = [[0,1,2], [0,1,3], [0,2,3], [1,2,3]];
    const cameraPos = cameraToUse.position.clone();
    
    // Compute tetrahedron centroid
    const tetCentroid = tetPositions[0].add(tetPositions[1]).add(tetPositions[2]).add(tetPositions[3]).scale(0.25);
    
    // Compute outward normals and back-facing status for each face
    const tetFaceNormals = [];
    const tetFaceBackFacing = tetFaces.map((f, faceIdx) => {
        let normal = computeTriangleNormal(tetPositions[f[0]], tetPositions[f[1]], tetPositions[f[2]]);
        
        // Compute face centroid
        const faceCentroid = tetPositions[f[0]].add(tetPositions[f[1]]).add(tetPositions[f[2]]).scale(1/3);
        
        // Ensure normal points outward (away from tet centroid)
        const outwardDir = new THREE.Vector3(
            faceCentroid.x - tetCentroid.x,
            faceCentroid.y - tetCentroid.y,
            faceCentroid.z - tetCentroid.z
        );
        if (normal.dot(outwardDir) < 0) {
            normal = normal.clone().negate(); // Flip to point outward
        }
        tetFaceNormals.push(normal);
        
        // View direction from face to camera
        const viewDir = new THREE.Vector3(
            cameraPos.x - faceCentroid.x,
            cameraPos.y - faceCentroid.y,
            cameraPos.z - faceCentroid.z
        ).normalize();
        
        // Back-facing if outward normal points away from camera
        return normal.dot(viewDir) < 0;
    });
    
    const tetFaceForPoint = (pos) => {
        for (let faceIdx = 0; faceIdx < tetFaces.length; faceIdx++) {
            const f = tetFaces[faceIdx];
            if (isPointOnTriangle(pos, tetPositions[f[0]], tetPositions[f[1]], tetPositions[f[2]])) {
                return faceIdx;
            }
        }
        return -1;
    };
    
    
    // Map edges to their adjacent faces
    const edgeToFaces = {};
    for (const [i, j] of ALL_TET_PAIRS) {
        edgeToFaces[`${i},${j}`] = [];
    }
    tetFaces.forEach((f, faceIdx) => {
        const edges = [[f[0], f[1]], [f[0], f[2]], [f[1], f[2]]];
        for (let [a, b] of edges) {
            if (a > b) [a, b] = [b, a];
            edgeToFaces[`${a},${b}`].push(faceIdx);
        }
    });
    
    // Map vertices to their adjacent faces
    const vertexToFaces = [[], [], [], []];
    tetFaces.forEach((f, faceIdx) => {
        for (const v of f) {
            vertexToFaces[v].push(faceIdx);
        }
    });
    
    // Determine which tet edges have both adjacent faces back-facing
    const tetEdgeBackFacing = ALL_TET_PAIRS.map(([i, j]) => {
        const faces = edgeToFaces[`${i},${j}`];
        return faces.every(fIdx => tetFaceBackFacing[fIdx]);
    });
    
    // Determine which tet vertices have all three adjacent faces back-facing
    const tetVertBackFacing = [0, 1, 2, 3].map(v => {
        return vertexToFaces[v].every(fIdx => tetFaceBackFacing[fIdx]);
    });
    
    const segmentTetFace = (pos0, pos1) => {
        for (let faceIdx = 0; faceIdx < tetFaces.length; faceIdx++) {
            const f = tetFaces[faceIdx];
            if (
                isPointOnTriangle(pos0, tetPositions[f[0]], tetPositions[f[1]], tetPositions[f[2]]) &&
                isPointOnTriangle(pos1, tetPositions[f[0]], tetPositions[f[1]], tetPositions[f[2]])
            ) {
                return faceIdx;
            }
        }
        return -1;
    };
    
    // Determine which curve segments lie on which tet face.
    // Scooped curve segments can have a bulged midpoint in a face interior, so this
    // uses triangle containment instead of only testing whether endpoints are on edges.
    const curveSegmentOnFace = result.curveSegments.map(seg => {
        const pos0 = result.curvePositions[seg[0]];
        const pos1 = result.curvePositions[seg[1]];
        return segmentTetFace(pos0, pos1);
    });
    
    // Determine which odd curve segments lie on which tet face (same logic)
    const oddSegmentOnFace = result.oddSegs.map(seg => {
        const pos0 = result.oddPositions[seg[0]];
        const pos1 = result.oddPositions[seg[1]];
        return segmentTetFace(pos0, pos1);
    });
    
    // Determine which intersection points are on back-facing edges
    const interpPointBackFacing = result.interpPoints.map(pos => {
        // Find which tet edge this point is on
        for (let eIdx = 0; eIdx < ALL_TET_PAIRS.length; eIdx++) {
            const [i, j] = ALL_TET_PAIRS[eIdx];
            if (isPointOnEdge(pos, tetPositions[i], tetPositions[j])) {
                return tetEdgeBackFacing[eIdx];
            }
        }
        return false;
    });
    
    // Determine which odd intersection points are on back-facing edges
    const oddPointBackFacing = result.oddPositions.map(pos => {
        // Find which tet edge this point is on
        for (let eIdx = 0; eIdx < ALL_TET_PAIRS.length; eIdx++) {
            const [i, j] = ALL_TET_PAIRS[eIdx];
            if (isPointOnEdge(pos, tetPositions[i], tetPositions[j])) {
                return tetEdgeBackFacing[eIdx];
            }
        }
        return false;
    });
    
    // ==================== BUILD PRIMITIVES ====================
    const svgElements = [];
    
    // Helper to add SVG elements
    const addTriangle = (points, fill, opacity) => {
        const pts = points.map(p => `${p[0].toFixed(2)},${p[1].toFixed(2)}`).join(' ');
        svgElements.push(`  <polygon points="${pts}" fill="${fill}" opacity="${opacity}" stroke="none"/>`);
    };
    
    const addLine = (p0, p1, stroke, strokeWidth) => {
        svgElements.push(`  <line x1="${p0[0].toFixed(2)}" y1="${p0[1].toFixed(2)}" x2="${p1[0].toFixed(2)}" y2="${p1[1].toFixed(2)}" stroke="${stroke}" stroke-width="${strokeWidth}" stroke-linecap="round"/>`);
    };
    
    const addCircle = (center, radius, fill, stroke, strokeWidth) => {
        if (stroke) {
            svgElements.push(`  <circle cx="${center[0].toFixed(2)}" cy="${center[1].toFixed(2)}" r="${radius}" fill="${fill}" stroke="${stroke}" stroke-width="${strokeWidth}"/>`);
        } else {
            svgElements.push(`  <circle cx="${center[0].toFixed(2)}" cy="${center[1].toFixed(2)}" r="${radius}" fill="${fill}" stroke="none"/>`);
        }
    };
    
    // Color for odd curves and points
    const oddGray = '#808080'; // 50% gray
    
    // Track what's been drawn
    const drawnTetFaces = [false, false, false, false];
    const drawnTetEdges = ALL_TET_PAIRS.map(() => false);
    const drawnTetVerts = [false, false, false, false];
    const drawnCurveSegs = result.curveSegments.map(() => false);
    const drawnOddSegs = result.oddSegs.map(() => false);
    const drawnInterpPoints = new Set();
    
    // ==================== 1. BACK-FACING TET TRIANGLES (sorted by depth) ====================
    // Collect back-facing faces with their depths
    const backFacingFaces = [];
    for (let faceIdx = 0; faceIdx < tetFaces.length; faceIdx++) {
        if (tetFaceBackFacing[faceIdx]) {
            const f = tetFaces[faceIdx];
            const p0 = projectedTetVerts[f[0]];
            const p1 = projectedTetVerts[f[1]];
            const p2 = projectedTetVerts[f[2]];
            const centroidDepth = (p0.depth + p1.depth + p2.depth) / 3;
            backFacingFaces.push({ faceIdx, centroidDepth });
        }
    }
    // Sort by depth (larger depth = further = draw first)
    backFacingFaces.sort((a, b) => b.centroidDepth - a.centroidDepth);
    
    // Draw back-facing faces in depth order
    for (const { faceIdx } of backFacingFaces) {
        const f = tetFaces[faceIdx];
        const p0 = projectedTetVerts[f[0]];
        const p1 = projectedTetVerts[f[1]];
        const p2 = projectedTetVerts[f[2]];
        const lighting = computeLighting(tetFaceNormals[faceIdx]);
        const color = applyLighting(SVG_TET_BASE_COLOR, lighting);
        addTriangle([[p0.x, p0.y], [p1.x, p1.y], [p2.x, p2.y]], color, SVG_TET_OPACITY);
        drawnTetFaces[faceIdx] = true;
    }
    
    
    // ==================== 2. EDGES SHARED BY TWO BACK-FACING TET FACES ====================
    for (let eIdx = 0; eIdx < ALL_TET_PAIRS.length; eIdx++) {
        if (tetEdgeBackFacing[eIdx]) {
            const [i, j] = ALL_TET_PAIRS[eIdx];
            const p0 = projectedTetVerts[i];
            const p1 = projectedTetVerts[j];
            addLine([p0.x, p0.y], [p1.x, p1.y], '#000000', SVG_TET_EDGE_WIDTH);
            drawnTetEdges[eIdx] = true;
        }
    }
    
    // ==================== 3. VERTICES SHARED BY THREE BACK-FACING TET FACES ====================
    if (SVG_DRAW_TET_VERTICES) {
        for (let v = 0; v < 4; v++) {
            if (tetVertBackFacing[v]) {
                const p = projectedTetVerts[v];
                addCircle([p.x, p.y], SVG_POINT_RADIUS, '#000000', null, 0);
                drawnTetVerts[v] = true;
            }
        }
    }
    
    // ==================== 4. (DEFERRED) NORMAL CURVE EDGES ON BACK-FACING TET FACES ====================
    // These are now integrated into the surface element ordering below, similar to wireframe edges
    
    // ==================== 5. INTERSECTION POINTS ON BACK-FACING EDGES ====================
    const drawnInterpPositions = new Set();
    for (let i = 0; i < result.interpPoints.length; i++) {
        if (interpPointBackFacing[i]) {
            const pos = result.interpPoints[i];
            const key = posKey(pos);
            if (!drawnInterpPositions.has(key)) {
                drawnInterpPositions.add(key);
                const p = projectPoint(pos, cameraToUse);
                
                // Get component color for this intersection point
                // For backfacing edges: use dark color as fill, no stroke
                const compColor = getInterpPointColor(i);
                const fillColor = multicolorEnabled ? compColor.dark : '#000000';
                
                addCircle([p.x, p.y], SVG_POINT_RADIUS, fillColor, null, 0);
                drawnInterpPoints.add(key);
            }
        }
    }
    
    // ==================== 5b. ODD INTERSECTION POINTS ON BACK-FACING EDGES ====================
    // Collect which positions are connected to regular (non-odd) curves (for later use)
    const connectedToRegularCurve = new Set();
    for (const seg of result.curveSegments) {
        connectedToRegularCurve.add(posKey(result.curvePositions[seg[0]]));
        connectedToRegularCurve.add(posKey(result.curvePositions[seg[1]]));
    }
    
    const drawnOddPositions = new Set();
    for (let i = 0; i < result.oddPositions.length; i++) {
        if (oddPointBackFacing[i]) {
            const pos = result.oddPositions[i];
            const key = posKey(pos);
            // Skip if already drawn as a regular curve point or already drawn
            if (!drawnOddPositions.has(key) && !connectedToRegularCurve.has(key)) {
                drawnOddPositions.add(key);
                const p = projectPoint(pos, cameraToUse);
                // Back-facing odd points: use dark gray fill, no stroke (like regular back-facing points)
                addCircle([p.x, p.y], SVG_POINT_RADIUS, oddGray, null, 0);
            }
        }
    }
    
    // ==================== 6. NORMAL SURFACE (TRIANGLES, WIREFRAME, STEINER) BACK-TO-FRONT ====================
    // Collect normal surface elements
    const surfaceElements = [];
    
    // Helper to check if two positions are coincident (in SVG coordinate space 0-100)
    const COINCIDENT_TOL = 0.05;
    const positionsCoincident = (p1, p2) => {
        const dx = p1[0] - p2[0], dy = p1[1] - p2[1];
        return Math.sqrt(dx*dx + dy*dy) < COINCIDENT_TOL;
    };
    
    // ===== STEP 1: Collect normal surface triangles =====
    const trianglesUnsorted = [];
    const trisClip4 = []; // For transparent draw order algorithm
    
    // Helper to parse hex color
    const hexToRgb = (hex) => {
        const r = parseInt(hex.slice(1, 3), 16);
        const g = parseInt(hex.slice(3, 5), 16);
        const b = parseInt(hex.slice(5, 7), 16);
        return [r, g, b];
    };
    
    for (let i = 0; i < result.nsFaceInds.length; i++) {
        const f = result.nsFaceInds[i];
        const p0 = projectedSurfaceVerts[f[0]];
        const p1 = projectedSurfaceVerts[f[1]];
        const p2 = projectedSurfaceVerts[f[2]];
        const normal = computeTriangleNormal(
            result.nsVertexPositions[f[0]], 
            result.nsVertexPositions[f[1]], 
            result.nsVertexPositions[f[2]]
        );
        const lighting = computeLighting(normal);
        
        // Get component color for this face
        const compColor = getFaceColor(i);
        const baseColor = compColor.light;
        const baseRgb = hexToRgb(baseColor);
        const color = applyLighting(baseRgb, lighting);
        
        // Store component info for wireframe edge coloring
        const faceCompId = componentData ? componentData.faceComponents[i] : -1;
        
        trianglesUnsorted.push({
            faceIdx: i,
            compId: faceCompId,
            centroidDepth: (p0.depth + p1.depth + p2.depth) / 3,
            vertices: [[p0.x, p0.y], [p1.x, p1.y], [p2.x, p2.y]],
            draw: () => addTriangle([[p0.x, p0.y], [p1.x, p1.y], [p2.x, p2.y]], color, surfaceOpacityToUse)
        });
        
        // Store clip coordinates for sorting algorithm
        trisClip4.push([p0, p1, p2]);
    }
    
    // Sort triangles using the transparent draw order algorithm (correct back-to-front)
    const drawOrder = transparentDrawOrder(trisClip4);
    const triangles = drawOrder.map(idx => trianglesUnsorted[idx]);
    
    // ===== STEP 2: Collect wireframe edges =====
    const wireframeEdges = [];
    const boundaryEdgeSet = new Set();
    for (const seg of result.curveSegments) {
        const p1 = result.curvePositions[seg[0]];
        const p2 = result.curvePositions[seg[1]];
        boundaryEdgeSet.add(edgeKey(p1, p2));
    }
    
    // Build edge-to-face map for wireframe coloring
    const wireframeEdgeToFaces = new Map();
    for (let fIdx = 0; fIdx < result.nsFaceInds.length; fIdx++) {
        const f = result.nsFaceInds[fIdx];
        const edges = [[f[0], f[1]], [f[1], f[2]], [f[2], f[0]]];
        for (const [i, j] of edges) {
            const p1 = result.nsVertexPositions[i];
            const p2 = result.nsVertexPositions[j];
            const key = edgeKey(p1, p2);
            if (!wireframeEdgeToFaces.has(key)) wireframeEdgeToFaces.set(key, []);
            wireframeEdgeToFaces.get(key).push(fIdx);
        }
    }
    
    const wireframeEdgeSet = new Set();
    for (let fIdx = 0; fIdx < result.nsFaceInds.length; fIdx++) {
        const f = result.nsFaceInds[fIdx];
        const edges = [[f[0], f[1]], [f[1], f[2]], [f[2], f[0]]];
        for (const [i, j] of edges) {
            const p1 = result.nsVertexPositions[i];
            const p2 = result.nsVertexPositions[j];
            const key = edgeKey(p1, p2);
            if (!boundaryEdgeSet.has(key) && !wireframeEdgeSet.has(key)) {
                wireframeEdgeSet.add(key);
                const proj1 = projectedSurfaceVerts[i];
                const proj2 = projectedSurfaceVerts[j];
                
                // Get color from adjacent faces - use the first non-triangular-disk component
                let wireColor = SVG_WIREFRAME_COLOR;
                if (multicolorEnabled && componentData) {
                    const adjFaces = wireframeEdgeToFaces.get(key) || [];
                    for (const adjFIdx of adjFaces) {
                        const compId = componentData.faceComponents[adjFIdx];
                        if (compId >= 0 && componentData.componentFaceCounts[compId] > 1) {
                            wireColor = componentData.componentColors[compId].dark;
                            break;
                        }
                    }
                    // If all adjacent faces are triangular disks, use gray
                    if (wireColor === SVG_WIREFRAME_COLOR && adjFaces.length > 0) {
                        wireColor = TRIANGULAR_DISK_COLOR.dark;
                    }
                }
                
                wireframeEdges.push({
                    centroidDepth: (proj1.depth + proj2.depth) / 2,
                    endpoints: [[proj1.x, proj1.y], [proj2.x, proj2.y]],
                    draw: () => addLine([proj1.x, proj1.y], [proj2.x, proj2.y], wireColor, SVG_WIREFRAME_WIDTH)
                });
            }
        }
    }
    
    // ===== STEP 2b: Collect normal curve edges on back-facing tet faces =====
    const backfacingCurveEdges = [];
    for (let segIdx = 0; segIdx < result.curveSegments.length; segIdx++) {
        const faceIdx = curveSegmentOnFace[segIdx];
        if (faceIdx >= 0 && tetFaceBackFacing[faceIdx]) {
            const seg = result.curveSegments[segIdx];
            const p0 = projectedCurveVerts[seg[0]];
            const p1 = projectedCurveVerts[seg[1]];
            
            // Get component color for this curve segment
            const compColor = getCurveColor(segIdx);
            const curveColor = compColor.dark;
            
            backfacingCurveEdges.push({
                segIdx,
                centroidDepth: (p0.depth + p1.depth) / 2,
                endpoints: [[p0.x, p0.y], [p1.x, p1.y]],
                draw: () => addLine([p0.x, p0.y], [p1.x, p1.y], curveColor, SVG_CURVE_WIDTH)
            });
        }
    }
    
    // ===== STEP 2c: Collect odd curve edges on back-facing tet faces =====
    const backfacingOddEdges = [];
    for (let segIdx = 0; segIdx < result.oddSegs.length; segIdx++) {
        const faceIdx = oddSegmentOnFace[segIdx];
        if (faceIdx >= 0 && tetFaceBackFacing[faceIdx]) {
            const seg = result.oddSegs[segIdx];
            const p0 = projectedOddVerts[seg[0]];
            const p1 = projectedOddVerts[seg[1]];
            
            backfacingOddEdges.push({
                segIdx,
                centroidDepth: (p0.depth + p1.depth) / 2,
                endpoints: [[p0.x, p0.y], [p1.x, p1.y]],
                draw: () => {
                    svgElements.push(`  <line x1="${p0.x.toFixed(2)}" y1="${p0.y.toFixed(2)}" x2="${p1.x.toFixed(2)}" y2="${p1.y.toFixed(2)}" stroke="${oddGray}" stroke-width="${SVG_CURVE_WIDTH}" stroke-dasharray="2,2" stroke-linecap="butt"/>`);
                    drawnOddSegs[segIdx] = true;
                }
            });
        }
    }
    
    // ===== STEP 3: Collect Steiner points =====
    const steinerPoints = [];
    const faceSteinerByFace = new Map();
    for (const idx of steinerPointIndices) {
        const p = projectedSurfaceVerts[idx];
        const pos = result.nsVertexPositions[idx];
        const key = posKey(pos);
        
        // Get component ID for this Steiner point
        let compId = -1;
        if (componentData && componentData.vertexToComponents) {
            const comps = componentData.vertexToComponents.get(key);
            if (comps && comps.size > 0) {
                // Prefer non-triangular-disk components
                for (const c of comps) {
                    if (componentData.componentFaceCounts[c] > 1) {
                        compId = c;
                        break;
                    }
                }
                if (compId < 0) compId = [...comps][0];
            }
        }
        
        // Determine colors based on multicolor mode and component
        let fillColor = '#ffffff';
        let strokeColor = '#000000';
        if (multicolorEnabled && compId >= 0 && componentData) {
            const compColor = componentData.componentColors[compId];
            fillColor = compColor.light;
            strokeColor = compColor.dark;
        }
        
        const steiner = {
            centroidDepth: p.depth,
            center: [p.x, p.y],
            draw: () => addCircle([p.x, p.y], SVG_STEINER_POINT_RADIUS, fillColor, strokeColor, 0.5)
        };
        
        const tetFaceIdx = tetFaceForPoint(pos);
        if (tetFaceIdx >= 0) {
            if (!faceSteinerByFace.has(tetFaceIdx)) faceSteinerByFace.set(tetFaceIdx, []);
            faceSteinerByFace.get(tetFaceIdx).push(steiner);
        } else {
            steinerPoints.push(steiner);
        }
    }
    for (const steiners of faceSteinerByFace.values()) {
        steiners.sort((a, b) => b.centroidDepth - a.centroidDepth);
    }
    
    // Face-supported mid-scoop points should follow the tetrahedron face visibility cue.
    // Back-facing face points are drawn before the surface pass; front-facing ones are
    // drawn immediately after their tet face below.
    for (const { faceIdx } of backFacingFaces) {
        const steiners = faceSteinerByFace.get(faceIdx);
        if (!steiners) continue;
        for (const steiner of steiners) steiner.draw();
    }
    
    // ===== STEP 4: Build final draw order =====
    
    // Helper to find frontmost triangle that shares 2 vertices with an edge
    const findFrontmostTriForEdge = (endpoints) => {
        let frontmostIdx = -1;
        for (let tIdx = 0; tIdx < triangles.length; tIdx++) {
            const tri = triangles[tIdx];
            let sharedCount = 0;
            for (const ep of endpoints) {
                for (const v of tri.vertices) {
                    if (positionsCoincident(ep, v)) sharedCount++;
                }
            }
            if (sharedCount >= 2) {
                frontmostIdx = Math.max(frontmostIdx, tIdx);
            }
        }
        return frontmostIdx;
    };
    
    // Map wireframe edges to their frontmost triangle index
    const wireframeToTriIdx = wireframeEdges.map(edge => findFrontmostTriForEdge(edge.endpoints));
    
    // Map backfacing curve edges to their frontmost triangle index
    const curveEdgeToTriIdx = backfacingCurveEdges.map(edge => findFrontmostTriForEdge(edge.endpoints));
    
    // Map backfacing odd edges to their frontmost triangle index
    const oddEdgeToTriIdx = backfacingOddEdges.map(edge => findFrontmostTriForEdge(edge.endpoints));
    
    // Group wireframe edges by their frontmost triangle index
    const wireframeByTriIdx = new Map();
    wireframeEdges.forEach((edge, wIdx) => {
        const tIdx = wireframeToTriIdx[wIdx];
        if (!wireframeByTriIdx.has(tIdx)) wireframeByTriIdx.set(tIdx, []);
        wireframeByTriIdx.get(tIdx).push({ edge, wIdx });
    });
    
    // Sort wireframe edges within each group by depth (further first, so frontmost is last)
    for (const [tIdx, edges] of wireframeByTriIdx) {
        edges.sort((a, b) => b.edge.centroidDepth - a.edge.centroidDepth);
    }
    
    // Group backfacing curve edges by their frontmost triangle index
    const curveEdgeByTriIdx = new Map();
    backfacingCurveEdges.forEach((edge, cIdx) => {
        const tIdx = curveEdgeToTriIdx[cIdx];
        if (!curveEdgeByTriIdx.has(tIdx)) curveEdgeByTriIdx.set(tIdx, []);
        curveEdgeByTriIdx.get(tIdx).push({ edge, cIdx });
    });
    
    // Sort curve edges within each group by depth (further first)
    for (const [tIdx, edges] of curveEdgeByTriIdx) {
        edges.sort((a, b) => b.edge.centroidDepth - a.edge.centroidDepth);
    }
    
    // Group backfacing odd edges by their frontmost triangle index
    const oddEdgeByTriIdx = new Map();
    backfacingOddEdges.forEach((edge, oIdx) => {
        const tIdx = oddEdgeToTriIdx[oIdx];
        if (!oddEdgeByTriIdx.has(tIdx)) oddEdgeByTriIdx.set(tIdx, []);
        oddEdgeByTriIdx.get(tIdx).push({ edge, oIdx });
    });
    
    // Sort odd edges within each group by depth (further first)
    for (const [tIdx, edges] of oddEdgeByTriIdx) {
        edges.sort((a, b) => b.edge.centroidDepth - a.edge.centroidDepth);
    }
    
    // Build the ordered list of triangles, wireframe edges, and curve edges
    // Each entry is { type: 'triangle'|'wireframe'|'curve', draw: fn, ... }
    const triangleAndEdgeOrder = [];
    
    // Wireframe edges not associated with any triangle go first
    if (wireframeByTriIdx.has(-1)) {
        for (const { edge, wIdx } of wireframeByTriIdx.get(-1)) {
            triangleAndEdgeOrder.push({ type: 'wireframe', draw: edge.draw, endpoints: edge.endpoints, centroidDepth: edge.centroidDepth, wIdx });
        }
    }
    
    // Curve edges not associated with any triangle go next
    if (curveEdgeByTriIdx.has(-1)) {
        for (const { edge, cIdx } of curveEdgeByTriIdx.get(-1)) {
            triangleAndEdgeOrder.push({ type: 'curve', draw: edge.draw, segIdx: edge.segIdx });
            drawnCurveSegs[edge.segIdx] = true;
        }
    }
    
    // Odd edges not associated with any triangle go next
    if (oddEdgeByTriIdx.has(-1)) {
        for (const { edge, oIdx } of oddEdgeByTriIdx.get(-1)) {
            triangleAndEdgeOrder.push({ type: 'odd', draw: edge.draw, segIdx: edge.segIdx });
        }
    }
    
    // Interleave triangles with their associated wireframe, curve, and odd edges
    triangles.forEach((tri, tIdx) => {
        triangleAndEdgeOrder.push({ type: 'triangle', draw: tri.draw });
        
        // Add wireframe edges that should appear immediately after this triangle
        if (wireframeByTriIdx.has(tIdx)) {
            for (const { edge, wIdx } of wireframeByTriIdx.get(tIdx)) {
                triangleAndEdgeOrder.push({ type: 'wireframe', draw: edge.draw, endpoints: edge.endpoints, centroidDepth: edge.centroidDepth, wIdx });
            }
        }
        
        // Add curve edges that should appear immediately after this triangle (after wireframe)
        if (curveEdgeByTriIdx.has(tIdx)) {
            for (const { edge, cIdx } of curveEdgeByTriIdx.get(tIdx)) {
                triangleAndEdgeOrder.push({ type: 'curve', draw: edge.draw, segIdx: edge.segIdx });
                drawnCurveSegs[edge.segIdx] = true;
            }
        }
        
        // Add odd edges that should appear immediately after this triangle (after curve edges)
        if (oddEdgeByTriIdx.has(tIdx)) {
            for (const { edge, oIdx } of oddEdgeByTriIdx.get(tIdx)) {
                triangleAndEdgeOrder.push({ type: 'odd', draw: edge.draw, segIdx: edge.segIdx });
            }
        }
    });
    
    // For each Steiner point, find the LAST wireframe edge (highest position in draw order)
    // among all edges that have this Steiner point as an endpoint.
    // This ensures the Steiner point is drawn after ALL wireframe edges it touches.
    const steinerInsertPositions = steinerPoints.map(steiner => {
        let lastPos = -1;
        for (let pos = 0; pos < triangleAndEdgeOrder.length; pos++) {
            const item = triangleAndEdgeOrder[pos];
            if (item.type === 'wireframe') {
                // Check if Steiner point is coincident with an endpoint
                if (positionsCoincident(steiner.center, item.endpoints[0]) ||
                    positionsCoincident(steiner.center, item.endpoints[1])) {
                    lastPos = pos; // Keep updating to get the highest position
                }
            }
        }
        return lastPos;
    });
    
    // Group Steiner points by their insert position
    const steinerByPos = new Map();
    steinerPoints.forEach((steiner, sIdx) => {
        const pos = steinerInsertPositions[sIdx];
        if (!steinerByPos.has(pos)) steinerByPos.set(pos, []);
        steinerByPos.get(pos).push(steiner);
    });
    
    // Sort Steiner points within each group by depth (further first)
    for (const [pos, steiners] of steinerByPos) {
        steiners.sort((a, b) => b.centroidDepth - a.centroidDepth);
    }
    
    // Build the final ordered draw list, inserting Steiner points after their last wireframe edge
    const orderedDrawCalls = [];
    
    // Steiner points not associated with any wireframe edge go first
    if (steinerByPos.has(-1)) {
        for (const steiner of steinerByPos.get(-1)) {
            orderedDrawCalls.push(steiner.draw);
        }
    }
    
    // Add triangles, wireframes, and curve edges, inserting Steiner points after each wireframe
    triangleAndEdgeOrder.forEach((item, pos) => {
        // Skip wireframe edges if drawWireframe is false
        if (item.type === 'wireframe' && !drawWireframe) {
            // Still add Steiner points even if wireframe is hidden
            if (steinerByPos.has(pos)) {
                for (const steiner of steinerByPos.get(pos)) {
                    orderedDrawCalls.push(steiner.draw);
                }
            }
            return;
        }
        
        orderedDrawCalls.push(item.draw);
        
        // If this is a wireframe edge, add Steiner points that should appear after it
        if (item.type === 'wireframe' && steinerByPos.has(pos)) {
            for (const steiner of steinerByPos.get(pos)) {
                orderedDrawCalls.push(steiner.draw);
            }
        }
    });
    
    // Execute all draw calls in order
    for (const drawCall of orderedDrawCalls) {
        drawCall();
    }
    
    // ==================== 7. FRONT-FACING TET FACES (sorted by depth) ====================
    // Collect front-facing faces with their depths
    const frontFacingFaces = [];
    for (let faceIdx = 0; faceIdx < tetFaces.length; faceIdx++) {
        if (!drawnTetFaces[faceIdx]) {
            const f = tetFaces[faceIdx];
            const p0 = projectedTetVerts[f[0]];
            const p1 = projectedTetVerts[f[1]];
            const p2 = projectedTetVerts[f[2]];
            const centroidDepth = (p0.depth + p1.depth + p2.depth) / 3;
            frontFacingFaces.push({ faceIdx, centroidDepth });
        }
    }
    // Sort by depth (larger depth = further = draw first)
    frontFacingFaces.sort((a, b) => b.centroidDepth - a.centroidDepth);
    
    // Draw front-facing faces in depth order
    for (const { faceIdx } of frontFacingFaces) {
        const f = tetFaces[faceIdx];
        const p0 = projectedTetVerts[f[0]];
        const p1 = projectedTetVerts[f[1]];
        const p2 = projectedTetVerts[f[2]];
        const lighting = computeLighting(tetFaceNormals[faceIdx]);
        const color = applyLighting(SVG_TET_BASE_COLOR, lighting);
        addTriangle([[p0.x, p0.y], [p1.x, p1.y], [p2.x, p2.y]], color, SVG_TET_OPACITY);
        const faceSteiners = faceSteinerByFace.get(faceIdx);
        if (faceSteiners) {
            for (const steiner of faceSteiners) steiner.draw();
        }
        drawnTetFaces[faceIdx] = true;
    }
    
    
    // ==================== 8. REMAINING NORMAL CURVE EDGES ====================
    for (let segIdx = 0; segIdx < result.curveSegments.length; segIdx++) {
        if (!drawnCurveSegs[segIdx]) {
            const seg = result.curveSegments[segIdx];
            const p0 = projectedCurveVerts[seg[0]];
            const p1 = projectedCurveVerts[seg[1]];
            
            // Get component color for this curve segment
            const compColor = getCurveColor(segIdx);
            const curveColor = compColor.dark;
            
            addLine([p0.x, p0.y], [p1.x, p1.y], curveColor, SVG_CURVE_WIDTH);
            drawnCurveSegs[segIdx] = true;
        }
    }
    
    // ==================== 8b. REMAINING ODD CURVE EDGES (dashed gray) ====================
    for (let segIdx = 0; segIdx < result.oddSegs.length; segIdx++) {
        if (!drawnOddSegs[segIdx]) {
            const seg = result.oddSegs[segIdx];
            const p0 = projectedOddVerts[seg[0]];
            const p1 = projectedOddVerts[seg[1]];
            // Dashed line with 2px dash pattern
            svgElements.push(`  <line x1="${p0.x.toFixed(2)}" y1="${p0.y.toFixed(2)}" x2="${p1.x.toFixed(2)}" y2="${p1.y.toFixed(2)}" stroke="${oddGray}" stroke-width="${SVG_CURVE_WIDTH}" stroke-dasharray="2,2" stroke-linecap="butt"/>`);
            drawnOddSegs[segIdx] = true;
        }
    }
    
    // ==================== 9. REMAINING TET EDGES ====================
    for (let eIdx = 0; eIdx < ALL_TET_PAIRS.length; eIdx++) {
        if (!drawnTetEdges[eIdx]) {
            const [i, j] = ALL_TET_PAIRS[eIdx];
            const p0 = projectedTetVerts[i];
            const p1 = projectedTetVerts[j];
            addLine([p0.x, p0.y], [p1.x, p1.y], '#000000', SVG_TET_EDGE_WIDTH);
            drawnTetEdges[eIdx] = true;
        }
    }
    
    // ==================== 10. REMAINING INTERSECTION POINTS ====================
    for (let i = 0; i < result.interpPoints.length; i++) {
        const pos = result.interpPoints[i];
        const key = posKey(pos);
        if (!drawnInterpPoints.has(key)) {
            drawnInterpPoints.add(key);
            const p = projectPoint(pos, cameraToUse);
            
            // Get component color for this intersection point
            const compColor = getInterpPointColor(i);
            const fillColor = multicolorEnabled ? compColor.light : '#000000';
            const strokeColor = multicolorEnabled ? compColor.dark : null;
            const strokeWidth = multicolorEnabled ? 0.5 : 0;
            
            addCircle([p.x, p.y], SVG_POINT_RADIUS, fillColor, strokeColor, strokeWidth);
        }
    }
    
    // ==================== 10b. REMAINING ODD INTERSECTION POINTS ====================
    // Draw remaining (front-facing) odd points as open circles with gray stroke
    for (let i = 0; i < result.oddPositions.length; i++) {
        const pos = result.oddPositions[i];
        const key = posKey(pos);
        // Skip if already drawn (in section 5b) or if connected to regular curve
        if (!drawnOddPositions.has(key) && !connectedToRegularCurve.has(key)) {
            drawnOddPositions.add(key);
            const p = projectPoint(pos, cameraToUse);
            addCircle([p.x, p.y], SVG_POINT_RADIUS, '#ffffff', oddGray, 0.65);
        }
    }
    
    // ==================== 11. REMAINING TET VERTICES ====================
    if (SVG_DRAW_TET_VERTICES) {
        for (let v = 0; v < 4; v++) {
            if (!drawnTetVerts[v]) {
                const p = projectedTetVerts[v];
                addCircle([p.x, p.y], SVG_POINT_RADIUS, '#000000', null, 0);
                drawnTetVerts[v] = true;
            }
        }
    }
    
    // ==================== VERTEX LABELS ====================
    // Draw vertex labels overlaid on top of everything if enabled
    if (drawLabels) {
        // Map each vertex to the faces it belongs to
        // tetFaces = [[0,1,2], [0,1,3], [0,2,3], [1,2,3]]
        // Vertex 0: faces 0,1,2; Vertex 1: faces 0,1,3; Vertex 2: faces 0,2,3; Vertex 3: faces 1,2,3
        const vertexToFaces = [
            [0, 1, 2],  // vertex 0
            [0, 1, 3],  // vertex 1
            [0, 2, 3],  // vertex 2
            [1, 2, 3]   // vertex 3
        ];
        
        for (let v = 0; v < 4; v++) {
            const proj = projectedTetVerts[v];
            const label = String(v);
            
            // Count how many of the vertex's adjacent faces are back-facing
            const backFacingCount = vertexToFaces[v].filter(fIdx => tetFaceBackFacing[fIdx]).length;
            const labelOpacity = (backFacingCount === 3) ? 0.2 : 1.0;
            
            // Draw label with white outline behind black fill
            // Draw two copies: white stroked text first, then black fill on top
            // (paint-order doesn't work reliably in Illustrator)
            svgElements.push(`<text x="${proj.x}" y="${proj.y}" font-family="Libertinus Sans" font-size="8" text-anchor="middle" dominant-baseline="central" fill="white" stroke="white" stroke-width="2" opacity="${labelOpacity}">${label}</text>`);
            svgElements.push(`<text x="${proj.x}" y="${proj.y}" font-family="Libertinus Sans" font-size="8" text-anchor="middle" dominant-baseline="central" fill="black" opacity="${labelOpacity}">${label}</text>`);
        }
    }
    
    // ==================== EDGE COORDINATES LABEL ====================
    // Draw edge coordinates in upper-left corner if enabled
    // Uses same two-text approach as vertex labels for Illustrator compatibility
    if (drawEdgeCoords) {
        const coords = [
            currentEdgeInts.get(0, 1),
            currentEdgeInts.get(0, 2),
            currentEdgeInts.get(0, 3),
            currentEdgeInts.get(2, 3),
            currentEdgeInts.get(1, 3),
            currentEdgeInts.get(1, 2)
        ].join(' ');
        // White outline first, then black fill on top
        svgElements.push(`<text x="3" y="10" font-family="Libertinus Sans" font-size="8" fill="white" stroke="white" stroke-width="2">${coords}</text>`);
        svgElements.push(`<text x="3" y="10" font-family="Libertinus Sans" font-size="8" fill="black">${coords}</text>`);
    }
    
    // ==================== GENERATE SVG ====================
    // If returnContent is true, just return the SVG element strings (for table generation)
    if (returnContent) {
        return svgElements.join('\n');
    }
    
    // Otherwise, wrap in SVG and download
    let svg = `<svg xmlns="http://www.w3.org/2000/svg" width="${SVG_SIZE}" height="${SVG_SIZE}" viewBox="0 0 ${SVG_SIZE} ${SVG_SIZE}">\n`;
    svg += svgElements.join('\n') + '\n';
    svg += '</svg>\n';
    
    // Download the SVG
    const blob = new Blob([svg], { type: 'image/svg+xml' });
    const link = document.createElement('a');
    link.href = URL.createObjectURL(blob);
    link.download = 'normal_surface.svg';
    link.click();
}

// ============================================================================
// SVG TABLE GENERATION
// ============================================================================

// Tetrahedron edge symmetry permutations (24 symmetries of the tetrahedron)
// Edge ordering convention: (01, 02, 03, 23, 13, 12)
const TET_EDGE_PERMUTATIONS = [
    [0, 1, 2, 3, 4, 5],
    [0, 2, 1, 3, 5, 4],
    [0, 4, 5, 3, 1, 2],
    [0, 5, 4, 3, 2, 1],
    [1, 0, 2, 4, 3, 5],
    [1, 2, 0, 4, 5, 3],
    [1, 3, 5, 4, 0, 2],
    [1, 5, 3, 4, 2, 0],
    [2, 0, 1, 5, 3, 4],
    [2, 1, 0, 5, 4, 3],
    [2, 3, 4, 5, 0, 1],
    [2, 4, 3, 5, 1, 0],
    [3, 1, 5, 0, 4, 2],
    [3, 2, 4, 0, 5, 1],
    [3, 4, 2, 0, 1, 5],
    [3, 5, 1, 0, 2, 4],
    [4, 0, 5, 1, 3, 2],
    [4, 2, 3, 1, 5, 0],
    [4, 3, 2, 1, 0, 5],
    [4, 5, 0, 1, 2, 3],
    [5, 0, 4, 2, 3, 1],
    [5, 1, 3, 2, 4, 0],
    [5, 3, 1, 2, 0, 4],
    [5, 4, 0, 2, 1, 3]
];

// Apply a permutation to an edge configuration
function applyEdgePermutation(edges, perm) {
    return perm.map(i => edges[i]);
}

// Canonicalize an edge configuration by finding the lexicographically smallest
// permutation under tetrahedron symmetries
function canonicalizeEdges(edges) {
    let best = edges.slice();
    for (const perm of TET_EDGE_PERMUTATIONS) {
        const permuted = applyEdgePermutation(edges, perm);
        // Lexicographic comparison
        for (let i = 0; i < 6; i++) {
            if (permuted[i] < best[i]) {
                best = permuted;
                break;
            } else if (permuted[i] > best[i]) {
                break;
            }
        }
    }
    return best;
}

// Enumerate all distinct edge configurations up to k intersections per edge
function enumerateDistinctConfigurations(maxK) {
    const seen = new Set();
    const configs = [];
    
    // Iterate over all possible 6-tuples (base k+1 counting)
    const base = maxK + 1;
    const total = Math.pow(base, 6);
    
    for (let n = 0; n < total; n++) {
        // Convert n to base-(k+1) to get the 6 edge values
        const edges = [];
        let val = n;
        for (let i = 0; i < 6; i++) {
            edges.push(val % base);
            val = Math.floor(val / base);
        }
        
        // Canonicalize
        const canonical = canonicalizeEdges(edges);
        const key = canonical.join(',');
        
        if (!seen.has(key)) {
            seen.add(key);
            configs.push(canonical);
        }
    }
    
    // Sort configurations lexicographically for consistent ordering
    configs.sort((a, b) => {
        for (let i = 0; i < 6; i++) {
            if (a[i] !== b[i]) return a[i] - b[i];
        }
        return 0;
    });
    
    return configs;
}

// Check if a configuration passes the filter criteria
// Returns { passes: boolean, result: object, svg: string } 
function checkAndGenerateTetSVG(edges, filters) {
    // Create EdgeInts from the edge configuration
    // Our table convention: (01, 02, 03, 23, 13, 12) at indices [0, 1, 2, 3, 4, 5]
    // EdgeInts constructor expects: (n01, n02, n03, n12, n13, n23)
    // So we need to map: edges[0]->n01, edges[1]->n02, edges[2]->n03, 
    //                    edges[5]->n12, edges[4]->n13, edges[3]->n23
    const edgeInts = new EdgeInts(edges[0], edges[1], edges[2], edges[5], edges[4], edges[3]);
    
    // Build the full reconstruction first for table categorization.
    const result = normalSurfaceFromSingleTetEdgeInts(edgeInts, tetPositions);
    
    // Check filter criteria
    const nFaces = result.nsFaceInds.length;
    const boundaryStats = result.boundaryCurveStats || { open: 0, scoop: 0, normal: 0 };
    const effectiveScoopCount = filters.includeSize2Polys
        ? boundaryStats.scoop
        : Math.max(0, boundaryStats.scoop - (boundaryStats.sizeTwoScoop || 0));
    const hasScoopBoundaryCurves = effectiveScoopCount > 0;
    const renderScoopOnly = filters.includeNonNormal && !filters.includeNormal;
    
    if (renderScoopOnly && !hasScoopBoundaryCurves) {
        return { passes: false };
    }
    
    // 1. Empty filter: if unchecked, omit configs with zero triangles
    if (!filters.includeEmpty && nFaces === 0) {
        return { passes: false };
    }
    
    // 2. Corner cuts filter: if unchecked, omit configs with triangular disks (1-face components)
    if (!filters.includeCornerCuts && nFaces > 0) {
        // Use the component analysis to find triangular disks
        const componentData = analyzeComponents(result);
        const hasCornerCut = componentData.componentFaceCounts.some(count => count === 1);
        if (hasCornerCut) {
            return { passes: false };
        }
    }
    
    // 3. Normal loop filter: if unchecked, omit configs with normal loops.
    // For table categorization, scoop-boundary cases are shown by the Non-normal
    // checkbox; they still render as normal-class curves elsewhere.
    // A component is "normal" if NO triangle in it has all 3 vertices on the same tet face
    if (!filters.includeNormal && nFaces > 0 && !(hasScoopBoundaryCurves && filters.includeNonNormal)) {
        const componentData = analyzeComponents(result);
        
        // Tet faces: each defined by 3 vertices, which gives 3 edges
        const tetFacesDef = [
            { verts: [0, 1, 2], edges: [[0, 1], [0, 2], [1, 2]] },
            { verts: [0, 1, 3], edges: [[0, 1], [0, 3], [1, 3]] },
            { verts: [0, 2, 3], edges: [[0, 2], [0, 3], [2, 3]] },
            { verts: [1, 2, 3], edges: [[1, 2], [1, 3], [2, 3]] }
        ];
        
        // Check if a point lies on any edge of a given tet face
        const isOnTetFace = (pos, faceIdx) => {
            const face = tetFacesDef[faceIdx];
            for (const [i, j] of face.edges) {
                if (isPointOnEdge(pos, tetPositions[i], tetPositions[j])) {
                    return true;
                }
            }
            return false;
        };
        
        // Check if all 3 vertices of a surface triangle lie on the same tet face
        const triangleOnSameTetFace = (fIdx) => {
            const f = result.nsFaceInds[fIdx];
            const v0 = result.nsVertexPositions[f[0]];
            const v1 = result.nsVertexPositions[f[1]];
            const v2 = result.nsVertexPositions[f[2]];
            
            for (let tetFaceIdx = 0; tetFaceIdx < 4; tetFaceIdx++) {
                if (isOnTetFace(v0, tetFaceIdx) && isOnTetFace(v1, tetFaceIdx) && isOnTetFace(v2, tetFaceIdx)) {
                    return true;
                }
            }
            return false;
        };
        
        // Group faces by component
        const componentFaces = new Map();
        for (let fIdx = 0; fIdx < nFaces; fIdx++) {
            const compId = componentData.faceComponents[fIdx];
            if (!componentFaces.has(compId)) componentFaces.set(compId, []);
            componentFaces.get(compId).push(fIdx);
        }
        
        // Check each non-triangular-disk component for normal loops
        // A component is "normal" if NO triangle has all 3 vertices on the same tet face
        for (const [compId, faceIndices] of componentFaces) {
            // Skip triangular disks (they always have all vertices on a tet face)
            if (faceIndices.length === 1) continue;
            
            // Check if ANY triangle in this component has all 3 vertices on the same tet face
            let anyTriOnTetFace = false;
            for (const fIdx of faceIndices) {
                if (triangleOnSameTetFace(fIdx)) {
                    anyTriOnTetFace = true;
                    break;
                }
            }
            
            // If no triangle has all vertices on same tet face, this is a "normal" component
            if (!anyTriOnTetFace) {
                return { passes: false };
            }
        }
    }
    
    // 4. Non-normal loop filter.
    // For the table UI, non-normal means scoop-boundary cases. These are the
    // even-sum scoop curves that may construct SPIRAL faces with a Steiner point.
    if (!filters.includeNonNormal && hasScoopBoundaryCurves) {
        return { passes: false };
    }
    
    // 5. Odd filter: if unchecked, omit configs where any tet face has an odd sum of edge intersections
    // Edge convention: (01, 02, 03, 23, 13, 12) at indices [0, 1, 2, 3, 4, 5]
    // Face (0,1,2): edges 01, 02, 12 → indices 0, 1, 5
    // Face (0,1,3): edges 01, 03, 13 → indices 0, 2, 4
    // Face (0,2,3): edges 02, 03, 23 → indices 1, 2, 3
    // Face (1,2,3): edges 12, 13, 23 → indices 5, 4, 3
    if (!filters.includeOdd) {
        const faceSums = [
            edges[0] + edges[1] + edges[5], // Face (0,1,2)
            edges[0] + edges[2] + edges[4], // Face (0,1,3)
            edges[1] + edges[2] + edges[3], // Face (0,2,3)
            edges[5] + edges[4] + edges[3]  // Face (1,2,3)
        ];
        const hasOddFace = faceSums.some(sum => sum % 2 !== 0);
        if (hasOddFace) {
            return { passes: false };
        }
    }
    
    // Passed all filters - generate the SVG.
    // If only the table's Non-normal category is enabled, render only the
    // scoop-boundary reconstruction and ignore normal boundary curves/surfaces.
    const renderResult = renderScoopOnly
        ? normalSurfaceFromSingleTetEdgeInts(edgeInts, tetPositions, {
            includeScoopSurface: true,
            includeNormalSurface: false,
            includeScoopCurves: true,
            includeNormalCurves: false
        })
        : result;
    
    if (renderScoopOnly && renderResult.nsFaceInds.length === 0 && renderResult.curveSegments.length === 0) {
        return { passes: false };
    }
    
    // Note: drawEdgeCoords is false because the table generator adds its own labels
    const multicolorEnabled = document.getElementById('multicolor-checkbox').checked;
    const svg = exportSVG(renderResult, { 
        returnContent: true, 
        camera: camera,
        multicolorEnabled: multicolorEnabled,
        drawEdgeCoords: false
    });
    
    return { passes: true, svg };
}

// Generate SVG content for a single tetrahedron configuration (legacy wrapper)
function generateTetSVG(edges) {
    const result = checkAndGenerateTetSVG(edges, {
        includeCornerCuts: true,
        includeNormal: true,
        includeNonNormal: true,
        includeOdd: true,
        includeEmpty: true,
        includeSize2Polys: true
    });
    return result.svg;
}

// Generate the full SVG table
function generateSVGTable(maxK, filters) {
    const allConfigs = enumerateDistinctConfigurations(maxK);
    
    // First pass: filter configurations and generate SVG content for those that pass
    const passingConfigs = [];
    for (const config of allConfigs) {
        const result = checkAndGenerateTetSVG(config, filters);
        if (result.passes) {
            passingConfigs.push({ config, svg: result.svg });
        }
    }
    
    const numConfigs = passingConfigs.length;
    
    if (numConfigs === 0) {
        console.log('No configurations passed the filter.');
        return null;
    }
    
    // Compute grid dimensions (as square as possible)
    const cols = Math.ceil(Math.sqrt(numConfigs));
    const rows = Math.ceil(numConfigs / cols);
    
    // SVG dimensions
    const cellSize = 100;
    const width = cols * cellSize;
    const height = rows * cellSize;
    
    // Start building SVG
    let svg = `<svg xmlns="http://www.w3.org/2000/svg" width="${width}" height="${height}" viewBox="0 0 ${width} ${height}">\n`;
    
    // Add font style (using Libertinus Sans with system font fallbacks)
    svg += `<style>
    .label { font-family: 'Libertinus Sans', 'Helvetica Neue', Helvetica, Arial, sans-serif; font-size: 8px; fill: #000; }
</style>\n`;
    
    // Draw grid lines
    svg += `<g id="grid-lines" stroke="#000000" stroke-width="0.5">\n`;
    for (let i = 0; i <= cols; i++) {
        svg += `  <line x1="${i * cellSize}" y1="0" x2="${i * cellSize}" y2="${height}"/>\n`;
    }
    for (let i = 0; i <= rows; i++) {
        svg += `  <line x1="0" y1="${i * cellSize}" x2="${width}" y2="${i * cellSize}"/>\n`;
    }
    svg += `</g>\n`;
    
    // Draw each passing configuration
    for (let idx = 0; idx < numConfigs; idx++) {
        const { config, svg: tetContent } = passingConfigs[idx];
        const col = idx % cols;
        const row = Math.floor(idx / cols);
        const x = col * cellSize;
        const y = row * cellSize;
        
        // Create group with translation
        svg += `<g transform="translate(${x}, ${y})">\n`;
        
        // Add the tet visualization
        svg += tetContent + '\n';
        
        // Add label if edge coordinates toggle is enabled
        if (showEdgeCoords) {
            const label = config.join(' ');
            svg += `  <text x="3" y="10" class="label">${label}</text>\n`;
        }
        
        svg += `</g>\n`;
    }
    
    svg += `</svg>`;
    
    return svg;
}

// Export the SVG table
function exportSVGTable() {
    const maxK = parseInt(document.getElementById('max-k-input').value) || 2;
    
    // Read filter checkboxes
    const filters = {
        includeCornerCuts: document.getElementById('filter-corner-cuts').checked,
        includeNormal: document.getElementById('filter-normal').checked,
        includeNonNormal: document.getElementById('filter-non-normal').checked,
        includeOdd: document.getElementById('filter-odd').checked,
        includeEmpty: document.getElementById('filter-empty').checked,
        includeSize2Polys: document.getElementById('filter-size2-polys').checked
    };
    
    console.log(`Generating SVG table for k=${maxK} with filters:`, filters);
    const svg = generateSVGTable(maxK, filters);
    
    if (!svg) {
        alert('No configurations passed the filter criteria.');
        return;
    }
    
    // Download
    const blob = new Blob([svg], { type: 'image/svg+xml' });
    const url = URL.createObjectURL(blob);
    const link = document.createElement('a');
    link.href = url;
    link.download = `tet_table_k${maxK}.svg`;
    link.click();
    URL.revokeObjectURL(url);
    
    console.log('SVG table exported.');
}

// ============================================================================
// UI INITIALIZATION
// ============================================================================

let currentEdgeInts = new EdgeInts(1, 2, 3, 3, 2, 1);
let currentCornerCuts = [0, 0, 0, 0];
let currentDiagonalCuts = [2, 1, 0]; // dc[01], dc[02], dc[03]
let scoopMidVertices = false;
let scoopMidVertexBulge = 0.05;
let lastResult = null;
let updatingFromCornerDiag = false;
let updatingFromEdge = false;

// Renderer mode: 'webgl' or 'svg'
let currentRendererMode = 'webgl';
let svgNeedsUpdate = false;  // Dirty flag for SVG updates
let lastSVGUpdateTime = 0;
const SVG_UPDATE_INTERVAL = 17;  // ~60fps max for SVG updates

// Cache for component analysis (doesn't change with camera)
let cachedComponentData = null;
let cachedResultForComponents = null;

// Get or compute component data (cached)
function getCachedComponentData(result, multicolorEnabled) {
    if (!multicolorEnabled) return null;
    if (cachedResultForComponents === result && cachedComponentData) {
        return cachedComponentData;
    }
    cachedComponentData = analyzeComponents(result);
    cachedResultForComponents = result;
    return cachedComponentData;
}

// Lightweight SVG export for live preview (uses simpler depth sorting)
function exportSVGFast(result, options = {}) {
    const cameraToUse = options.camera || camera;
    const multicolorEnabled = options.multicolorEnabled || false;
    const surfaceOpacityToUse = options.svgOpacity !== undefined ? options.svgOpacity : svgSurfaceOpacity;
    const drawWireframe = options.drawWireframe !== undefined ? options.drawWireframe : showWireframe;
    const drawLabelsFlag = options.drawLabels !== undefined ? options.drawLabels : showLabels;
    
    // Use cached component data
    const componentData = getCachedComponentData(result, multicolorEnabled);
    
    // Build projected vertex caches
    const projectedTetVerts = tetPositions.map(p => projectPoint(p, cameraToUse));
    const projectedSurfaceVerts = result.nsVertexPositions.map(p => projectPoint(p, cameraToUse));
    const projectedCurveVerts = result.curvePositions.map(p => projectPoint(p, cameraToUse));
    const projectedOddVerts = result.oddPositions.map(p => projectPoint(p, cameraToUse));
    
    const svgElements = [];
    const posKey = (pos) => `${pos.x.toFixed(6)},${pos.y.toFixed(6)},${pos.z.toFixed(6)}`;
    
    // Helper functions
    const addTriangle = (points, fill, opacity) => {
        const pts = points.map(p => `${p[0].toFixed(1)},${p[1].toFixed(1)}`).join(' ');
        svgElements.push(`<polygon points="${pts}" fill="${fill}" opacity="${opacity}"/>`);
    };
    
    const addLine = (p0, p1, stroke, strokeWidth) => {
        svgElements.push(`<line x1="${p0[0].toFixed(1)}" y1="${p0[1].toFixed(1)}" x2="${p1[0].toFixed(1)}" y2="${p1[1].toFixed(1)}" stroke="${stroke}" stroke-width="${strokeWidth}"/>`);
    };
    
    const addCircle = (center, radius, fill, stroke, strokeWidth) => {
        if (stroke) {
            svgElements.push(`<circle cx="${center[0].toFixed(1)}" cy="${center[1].toFixed(1)}" r="${radius}" fill="${fill}" stroke="${stroke}" stroke-width="${strokeWidth}"/>`);
        } else {
            svgElements.push(`<circle cx="${center[0].toFixed(1)}" cy="${center[1].toFixed(1)}" r="${radius}" fill="${fill}"/>`);
        }
    };
    
    // Helper to parse hex color
    const hexToRgb = (hex) => {
        const r = parseInt(hex.slice(1, 3), 16);
        const g = parseInt(hex.slice(3, 5), 16);
        const b = parseInt(hex.slice(5, 7), 16);
        return [r, g, b];
    };
    
    // Color helpers
    const getFaceColor = (faceIdx) => {
        if (!multicolorEnabled || !componentData) return DEFAULT_SURFACE_COLOR;
        const compId = componentData.faceComponents[faceIdx];
        if (compId === undefined || compId < 0) return DEFAULT_SURFACE_COLOR;
        return componentData.componentColors[compId] || DEFAULT_SURFACE_COLOR;
    };
    
    const getCurveColor = (segIdx) => {
        if (!multicolorEnabled || !componentData) return DEFAULT_SURFACE_COLOR;
        const compId = componentData.curveSegmentComponents[segIdx];
        if (compId === undefined || compId < 0) return DEFAULT_SURFACE_COLOR;
        return componentData.componentColors[compId] || DEFAULT_SURFACE_COLOR;
    };
    
    // Compute tet face back-facing status
    const tetFaces = [[0,1,2], [0,1,3], [0,2,3], [1,2,3]];
    const cameraPos = cameraToUse.position.clone();
    const tetCentroid = tetPositions[0].add(tetPositions[1]).add(tetPositions[2]).add(tetPositions[3]).scale(0.25);
    
    const tetFaceNormals = [];
    const tetFaceBackFacing = tetFaces.map((f, faceIdx) => {
        let normal = computeTriangleNormal(tetPositions[f[0]], tetPositions[f[1]], tetPositions[f[2]]);
        const faceCentroid = tetPositions[f[0]].add(tetPositions[f[1]]).add(tetPositions[f[2]]).scale(1/3);
        const outwardDir = new THREE.Vector3(faceCentroid.x - tetCentroid.x, faceCentroid.y - tetCentroid.y, faceCentroid.z - tetCentroid.z);
        if (normal.dot(outwardDir) < 0) normal = normal.clone().negate();
        tetFaceNormals.push(normal);
        const viewDir = new THREE.Vector3(cameraPos.x - faceCentroid.x, cameraPos.y - faceCentroid.y, cameraPos.z - faceCentroid.z).normalize();
        return normal.dot(viewDir) < 0;
    });
    
    // 1. Draw back-facing tet faces (simple centroid depth sort)
    const backFaces = [];
    for (let faceIdx = 0; faceIdx < 4; faceIdx++) {
        if (tetFaceBackFacing[faceIdx]) {
            const f = tetFaces[faceIdx];
            const p0 = projectedTetVerts[f[0]], p1 = projectedTetVerts[f[1]], p2 = projectedTetVerts[f[2]];
            backFaces.push({ faceIdx, depth: (p0.depth + p1.depth + p2.depth) / 3 });
        }
    }
    backFaces.sort((a, b) => b.depth - a.depth);
    for (const { faceIdx } of backFaces) {
        const f = tetFaces[faceIdx];
        const p0 = projectedTetVerts[f[0]], p1 = projectedTetVerts[f[1]], p2 = projectedTetVerts[f[2]];
        const lighting = computeLighting(tetFaceNormals[faceIdx]);
        const color = applyLighting(SVG_TET_BASE_COLOR, lighting);
        addTriangle([[p0.x, p0.y], [p1.x, p1.y], [p2.x, p2.y]], color, SVG_TET_OPACITY);
    }
    
    // 2. Draw back-facing tet edges
    for (const [i, j] of ALL_TET_PAIRS) {
        let backCount = 0;
        for (let fIdx = 0; fIdx < 4; fIdx++) {
            if (tetFaceBackFacing[fIdx] && tetFaces[fIdx].includes(i) && tetFaces[fIdx].includes(j)) backCount++;
        }
        if (backCount === 2) {
            const p0 = projectedTetVerts[i], p1 = projectedTetVerts[j];
            addLine([p0.x, p0.y], [p1.x, p1.y], '#000000', SVG_TET_EDGE_WIDTH);
        }
    }
    
    // 3. Draw normal surface triangles (SIMPLE centroid depth sort - much faster)
    if (result.nsFaceInds.length > 0) {
        const triData = [];
        for (let i = 0; i < result.nsFaceInds.length; i++) {
            const f = result.nsFaceInds[i];
            const p0 = projectedSurfaceVerts[f[0]], p1 = projectedSurfaceVerts[f[1]], p2 = projectedSurfaceVerts[f[2]];
            const depth = (p0.depth + p1.depth + p2.depth) / 3;
            const normal = computeTriangleNormal(result.nsVertexPositions[f[0]], result.nsVertexPositions[f[1]], result.nsVertexPositions[f[2]]);
            const lighting = computeLighting(normal);
            const compColor = getFaceColor(i);
            const baseColor = hexToRgb(compColor.light);
            const color = applyLighting(baseColor, lighting);
            triData.push({ p0, p1, p2, depth, color });
        }
        triData.sort((a, b) => b.depth - a.depth);
        for (const { p0, p1, p2, color } of triData) {
            addTriangle([[p0.x, p0.y], [p1.x, p1.y], [p2.x, p2.y]], color, surfaceOpacityToUse);
        }
        
        // Draw wireframe (if enabled)
        if (drawWireframe) {
            const drawnEdges = new Set();
            for (const f of result.nsFaceInds) {
                for (const [i, j] of [[f[0], f[1]], [f[1], f[2]], [f[2], f[0]]]) {
                    const key = i < j ? `${i},${j}` : `${j},${i}`;
                    if (!drawnEdges.has(key)) {
                        drawnEdges.add(key);
                        const p0 = projectedSurfaceVerts[i], p1 = projectedSurfaceVerts[j];
                        addLine([p0.x, p0.y], [p1.x, p1.y], SVG_WIREFRAME_COLOR, SVG_WIREFRAME_WIDTH);
                    }
                }
            }
        }
    }
    
    // 4. Draw front-facing tet faces
    const frontFaces = [];
    for (let faceIdx = 0; faceIdx < 4; faceIdx++) {
        if (!tetFaceBackFacing[faceIdx]) {
            const f = tetFaces[faceIdx];
            const p0 = projectedTetVerts[f[0]], p1 = projectedTetVerts[f[1]], p2 = projectedTetVerts[f[2]];
            frontFaces.push({ faceIdx, depth: (p0.depth + p1.depth + p2.depth) / 3 });
        }
    }
    frontFaces.sort((a, b) => b.depth - a.depth);
    for (const { faceIdx } of frontFaces) {
        const f = tetFaces[faceIdx];
        const p0 = projectedTetVerts[f[0]], p1 = projectedTetVerts[f[1]], p2 = projectedTetVerts[f[2]];
        const lighting = computeLighting(tetFaceNormals[faceIdx]);
        const color = applyLighting(SVG_TET_BASE_COLOR, lighting);
        addTriangle([[p0.x, p0.y], [p1.x, p1.y], [p2.x, p2.y]], color, SVG_TET_OPACITY);
    }
    
    // 5. Draw curves
    for (let segIdx = 0; segIdx < result.curveSegments.length; segIdx++) {
        const seg = result.curveSegments[segIdx];
        const p0 = projectedCurveVerts[seg[0]], p1 = projectedCurveVerts[seg[1]];
        const compColor = getCurveColor(segIdx);
        addLine([p0.x, p0.y], [p1.x, p1.y], compColor.dark, SVG_CURVE_WIDTH);
    }
    
    // 6. Draw odd curves (dashed)
    const oddGray = '#808080';
    for (const seg of result.oddSegs) {
        const p0 = projectedOddVerts[seg[0]], p1 = projectedOddVerts[seg[1]];
        svgElements.push(`<line x1="${p0.x.toFixed(1)}" y1="${p0.y.toFixed(1)}" x2="${p1.x.toFixed(1)}" y2="${p1.y.toFixed(1)}" stroke="${oddGray}" stroke-width="${SVG_CURVE_WIDTH}" stroke-dasharray="2,2"/>`);
    }
    
    // 7. Draw front-facing tet edges
    for (const [i, j] of ALL_TET_PAIRS) {
        let backCount = 0;
        for (let fIdx = 0; fIdx < 4; fIdx++) {
            if (tetFaceBackFacing[fIdx] && tetFaces[fIdx].includes(i) && tetFaces[fIdx].includes(j)) backCount++;
        }
        if (backCount < 2) {
            const p0 = projectedTetVerts[i], p1 = projectedTetVerts[j];
            addLine([p0.x, p0.y], [p1.x, p1.y], '#000000', SVG_TET_EDGE_WIDTH);
        }
    }
    
    // 8. Draw intersection points
    for (const pos of result.interpPoints) {
        const p = projectPoint(pos, cameraToUse);
        addCircle([p.x, p.y], SVG_POINT_RADIUS, '#000000', null, 0);
    }
    
    // 9. Draw odd points
    const connectedToRegular = new Set();
    for (const seg of result.curveSegments) {
        connectedToRegular.add(posKey(result.curvePositions[seg[0]]));
        connectedToRegular.add(posKey(result.curvePositions[seg[1]]));
    }
    for (const pos of result.oddPositions) {
        const key = posKey(pos);
        if (!connectedToRegular.has(key)) {
            const p = projectPoint(pos, cameraToUse);
            addCircle([p.x, p.y], SVG_POINT_RADIUS, '#ffffff', oddGray, 0.65);
        }
    }
    
    // 10. Draw vertex labels (if enabled)
    if (drawLabelsFlag) {
        // Map each vertex to the faces it belongs to
        // tetFaces = [[0,1,2], [0,1,3], [0,2,3], [1,2,3]]
        const vertexToFaces = [
            [0, 1, 2],  // vertex 0
            [0, 1, 3],  // vertex 1
            [0, 2, 3],  // vertex 2
            [1, 2, 3]   // vertex 3
        ];
        
        for (let v = 0; v < 4; v++) {
            const proj = projectedTetVerts[v];
            const label = String(v);
            
            // Count how many of the vertex's adjacent faces are back-facing
            const backFacingCount = vertexToFaces[v].filter(fIdx => tetFaceBackFacing[fIdx]).length;
            const labelOpacity = (backFacingCount === 3) ? 0.2 : 1.0;
            
            // Draw label with white outline behind black fill
            // Draw two copies: white stroked text first, then black fill on top
            svgElements.push(`<text x="${proj.x}" y="${proj.y}" font-family="Libertinus Sans" font-size="8" text-anchor="middle" dominant-baseline="central" fill="white" stroke="white" stroke-width="2" opacity="${labelOpacity}">${label}</text>`);
            svgElements.push(`<text x="${proj.x}" y="${proj.y}" font-family="Libertinus Sans" font-size="8" text-anchor="middle" dominant-baseline="central" fill="black" opacity="${labelOpacity}">${label}</text>`);
        }
    }
    
    return svgElements.join('\n');
}

// Update the live SVG preview
function updateLiveSVG() {
    if (currentRendererMode !== 'svg' || !lastResult) return;
    
    const svgContainer = document.getElementById('svg-container');
    if (!svgContainer) return;
    
    // Ensure camera matrices are up-to-date before projection
    // This is crucial during OrbitControls damping/momentum
    camera.updateMatrixWorld();
    
    const multicolorEnabled = document.getElementById('multicolor-checkbox').checked;
    
    // Use full export for correct back-to-front ordering
    const svgContent = exportSVG(lastResult, { 
        returnContent: true,
        camera: camera,
        multicolorEnabled: multicolorEnabled,
        svgOpacity: svgSurfaceOpacity,
        drawWireframe: showWireframe,
        drawLabels: showLabels,
        drawEdgeCoords: showEdgeCoords
    });
    
    // Create SVG with viewBox defining coordinate system
    // Position: absolute centered via transform, size: 100% of container constrained to square
    const fullSVG = `<svg xmlns="http://www.w3.org/2000/svg" viewBox="0 0 ${SVG_SIZE} ${SVG_SIZE}" style="position: absolute; top: 50%; left: 50%; transform: translate(-50%, -50%); max-width: 100%; max-height: 100%; aspect-ratio: 1; overflow: visible;">
        ${svgContent}
    </svg>`;
    
    svgContainer.innerHTML = fullSVG;
}

// Update the edge coordinates display
function updateEdgeCoordsDisplay() {
    // Edge coordinates only available in SVG mode - trigger a redraw
    if (currentRendererMode === 'svg') {
        requestSVGUpdate();
    }
}

// Mark SVG as needing update (actual update happens in animate loop)
function requestSVGUpdate() {
    svgNeedsUpdate = true;
}

// Switch renderer mode
function setRendererMode(mode) {
    if (mode === currentRendererMode) return;
    
    const previousMode = currentRendererMode;
    currentRendererMode = mode;
    
    // Save current opacity to the previous mode's storage
    if (previousMode === 'webgl') {
        webglSurfaceOpacity = surfaceOpacity;
    } else {
        svgSurfaceOpacity = surfaceOpacity;
    }
    
    // Load opacity for the new mode
    if (mode === 'webgl') {
        surfaceOpacity = webglSurfaceOpacity;
    } else {
        surfaceOpacity = svgSurfaceOpacity;
    }
    
    // Update the opacity slider and display
    const opacitySlider = document.getElementById('opacity');
    const opacityVal = document.getElementById('opacity-val');
    opacitySlider.value = Math.round(surfaceOpacity * 100);
    opacityVal.textContent = surfaceOpacity.toFixed(2);
    
    const canvasContainer = document.getElementById('canvas-container');
    const svgContainer = document.getElementById('svg-container');
    const webglBtn = document.getElementById('renderer-webgl-btn');
    const svgBtn = document.getElementById('renderer-svg-btn');
    
    // Edge coordinates checkbox - only available in SVG mode
    const edgeCoordsCheckbox = document.getElementById('show-edge-coords');
    const edgeCoordsLabel = edgeCoordsCheckbox.parentElement;
    
    if (mode === 'webgl') {
        canvasContainer.style.display = 'block';
        svgContainer.style.display = 'none';
        webglBtn.style.background = '#4a90d9';
        webglBtn.style.color = 'white';
        svgBtn.style.background = '#f0f0f0';
        svgBtn.style.color = '#333';
        
        // Disable edge coordinates in WebGL mode
        edgeCoordsCheckbox.disabled = true;
        edgeCoordsLabel.style.opacity = '0.5';
        edgeCoordsLabel.style.cursor = 'not-allowed';
        
        // Update WebGL visualization with new opacity
        if (lastResult) updateVisualization(lastResult);
    } else {
        canvasContainer.style.display = 'none';
        svgContainer.style.display = 'block';
        webglBtn.style.background = '#f0f0f0';
        webglBtn.style.color = '#333';
        svgBtn.style.background = '#4a90d9';
        svgBtn.style.color = 'white';
        
        // Enable edge coordinates in SVG mode
        edgeCoordsCheckbox.disabled = false;
        edgeCoordsLabel.style.opacity = '1';
        edgeCoordsLabel.style.cursor = 'pointer';
        
        // Immediately update SVG
        updateLiveSVG();
    }
}

function updateFromCornerDiag() {
    if (updatingFromEdge) return;
    updatingFromCornerDiag = true;
    
    const cc = new CornerCuts();
    cc.set(0, currentCornerCuts[0]);
    cc.set(1, currentCornerCuts[1]);
    cc.set(2, currentCornerCuts[2]);
    cc.set(3, currentCornerCuts[3]);
    
    const dc = new DiagonalCuts();
    dc.set(0, 1, currentDiagonalCuts[0]);
    dc.set(0, 2, currentDiagonalCuts[1]);
    dc.set(0, 3, currentDiagonalCuts[2]);
    
    currentEdgeInts = cornerAndDiagonalCutsToEdgeInts(cc, dc);
    
    // Update edge sliders
    document.getElementById('e01').value = currentEdgeInts.get(0, 1);
    document.getElementById('e02').value = currentEdgeInts.get(0, 2);
    document.getElementById('e03').value = currentEdgeInts.get(0, 3);
    document.getElementById('e12').value = currentEdgeInts.get(1, 2);
    document.getElementById('e13').value = currentEdgeInts.get(1, 3);
    document.getElementById('e23').value = currentEdgeInts.get(2, 3);
    
    document.getElementById('e01-val').textContent = currentEdgeInts.get(0, 1);
    document.getElementById('e02-val').textContent = currentEdgeInts.get(0, 2);
    document.getElementById('e03-val').textContent = currentEdgeInts.get(0, 3);
    document.getElementById('e12-val').textContent = currentEdgeInts.get(1, 2);
    document.getElementById('e13-val').textContent = currentEdgeInts.get(1, 3);
    document.getElementById('e23-val').textContent = currentEdgeInts.get(2, 3);
    
    updatingFromCornerDiag = false;
    updateEdgeCoordsDisplay();
    rebuild();
}

function updateFromEdge() {
    if (updatingFromCornerDiag) return;
    updatingFromEdge = true;
    
    // Rebuild NormalCoordinates to extract corner/diagonal cuts
    const nc = new NormalCoordinates(currentEdgeInts);
    
    currentCornerCuts[0] = nc.cc.get(0);
    currentCornerCuts[1] = nc.cc.get(1);
    currentCornerCuts[2] = nc.cc.get(2);
    currentCornerCuts[3] = nc.cc.get(3);
    currentDiagonalCuts[0] = nc.dc.get(0, 1);
    currentDiagonalCuts[1] = nc.dc.get(0, 2);
    currentDiagonalCuts[2] = nc.dc.get(0, 3);
    
    // Update corner/diagonal sliders
    document.getElementById('cc0').value = currentCornerCuts[0];
    document.getElementById('cc1').value = currentCornerCuts[1];
    document.getElementById('cc2').value = currentCornerCuts[2];
    document.getElementById('cc3').value = currentCornerCuts[3];
    document.getElementById('dc0').value = currentDiagonalCuts[0];
    document.getElementById('dc1').value = currentDiagonalCuts[1];
    document.getElementById('dc2').value = currentDiagonalCuts[2];
    
    document.getElementById('cc0-val').textContent = currentCornerCuts[0];
    document.getElementById('cc1-val').textContent = currentCornerCuts[1];
    document.getElementById('cc2-val').textContent = currentCornerCuts[2];
    document.getElementById('cc3-val').textContent = currentCornerCuts[3];
    document.getElementById('dc0-val').textContent = currentDiagonalCuts[0];
    document.getElementById('dc1-val').textContent = currentDiagonalCuts[1];
    document.getElementById('dc2-val').textContent = currentDiagonalCuts[2];
    
    updatingFromEdge = false;
    updateEdgeCoordsDisplay();
    rebuild();
}

function rebuild() {
    try {
        lastResult = normalSurfaceFromSingleTetEdgeInts(currentEdgeInts, tetPositions);
        
        // Clear component cache since geometry changed
        cachedComponentData = null;
        cachedResultForComponents = null;
        
        updateVisualization(lastResult);
        
        // Update SVG if in SVG mode
        requestSVGUpdate();
    } catch (e) {
        console.error("Error rebuilding:", e);
    }
}

function initUI() {
    // Toggle button
    const toggleBtn = document.getElementById('toggle-btn');
    const sidebar = document.getElementById('sidebar');
    toggleBtn.addEventListener('click', () => {
        sidebar.classList.toggle('collapsed');
        toggleBtn.classList.toggle('collapsed');
        toggleBtn.textContent = sidebar.classList.contains('collapsed') ? '▶' : '◀';
        setTimeout(onContainerResize, 300);
    });
    
    // Corner cut sliders
    for (let i = 0; i < 4; i++) {
        const slider = document.getElementById(`cc${i}`);
        const valSpan = document.getElementById(`cc${i}-val`);
        slider.addEventListener('input', () => {
            currentCornerCuts[i] = parseInt(slider.value);
            valSpan.textContent = slider.value;
            updateFromCornerDiag();
        });
    }
    
    // Diagonal cut sliders
    for (let i = 0; i < 3; i++) {
        const slider = document.getElementById(`dc${i}`);
        const valSpan = document.getElementById(`dc${i}-val`);
        slider.addEventListener('input', () => {
            currentDiagonalCuts[i] = parseInt(slider.value);
            valSpan.textContent = slider.value;
            updateFromCornerDiag();
        });
    }
    
    // Edge sliders
    const edgePairs = ['01', '02', '03', '12', '13', '23'];
    const edgeIndices = [[0,1], [0,2], [0,3], [1,2], [1,3], [2,3]];
    for (let idx = 0; idx < 6; idx++) {
        const id = edgePairs[idx];
        const [i, j] = edgeIndices[idx];
        const slider = document.getElementById(`e${id}`);
        const valSpan = document.getElementById(`e${id}-val`);
        slider.addEventListener('input', () => {
            currentEdgeInts.set(i, j, parseInt(slider.value));
            valSpan.textContent = slider.value;
            updateFromEdge();
        });
    }
    
    // Opacity slider
    const opacitySlider = document.getElementById('opacity');
    const opacityVal = document.getElementById('opacity-val');
    opacitySlider.addEventListener('input', () => {
        surfaceOpacity = parseInt(opacitySlider.value) / 100;
        opacityVal.textContent = surfaceOpacity.toFixed(2);
        
        // Save to appropriate mode storage
        if (currentRendererMode === 'webgl') {
            webglSurfaceOpacity = surfaceOpacity;
            if (lastResult) updateVisualization(lastResult);
        } else {
            svgSurfaceOpacity = surfaceOpacity;
            requestSVGUpdate();
        }
    });
    
    // Show wireframe checkbox
    const showWireframeCheckbox = document.getElementById('show-wireframe');
    showWireframeCheckbox.addEventListener('change', () => {
        showWireframe = showWireframeCheckbox.checked;
        wireframeGroup.visible = showWireframe;
        if (currentRendererMode === 'svg') {
            requestSVGUpdate();
        }
    });
    
    // Show labels checkbox
    const showLabelsCheckbox = document.getElementById('show-labels');
    showLabelsCheckbox.addEventListener('change', () => {
        showLabels = showLabelsCheckbox.checked;
        labelGroup.visible = showLabels;
        if (currentRendererMode === 'svg') {
            requestSVGUpdate();
        }
    });
    
    // Show edge coordinates checkbox (only available in SVG mode)
    const showEdgeCoordsCheckbox = document.getElementById('show-edge-coords');
    showEdgeCoordsCheckbox.addEventListener('change', () => {
        showEdgeCoords = showEdgeCoordsCheckbox.checked;
        // Edge coordinates only available in SVG mode
        if (currentRendererMode === 'svg') {
            requestSVGUpdate();
        }
    });
    // Initialize as disabled since we start in WebGL mode
    showEdgeCoordsCheckbox.disabled = true;
    showEdgeCoordsCheckbox.parentElement.style.opacity = '0.5';
    showEdgeCoordsCheckbox.parentElement.style.cursor = 'not-allowed';
    
    // Scoop construction controls
    const scoopMidVerticesCheckbox = document.getElementById('scoop-mid-vertices');
    scoopMidVerticesCheckbox.checked = scoopMidVertices;
    scoopMidVerticesCheckbox.addEventListener('change', () => {
        scoopMidVertices = scoopMidVerticesCheckbox.checked;
        rebuild();
    });
    
    const scoopBulgeSlider = document.getElementById('scoop-bulge');
    const scoopBulgeVal = document.getElementById('scoop-bulge-val');
    scoopMidVertexBulge = Math.min(scoopMidVertexBulge, 0.2);
    scoopBulgeSlider.max = 20;
    scoopBulgeSlider.value = Math.round(scoopMidVertexBulge * 100);
    scoopBulgeVal.textContent = scoopMidVertexBulge.toFixed(2);
    scoopBulgeSlider.addEventListener('input', () => {
        scoopMidVertexBulge = parseInt(scoopBulgeSlider.value) / 100;
        scoopBulgeVal.textContent = scoopMidVertexBulge.toFixed(2);
        rebuild();
    });
    
    // Auto-rotate checkbox
    const autoRotateCheckbox = document.getElementById('auto-rotate');
    autoRotateCheckbox.addEventListener('change', () => {
        autoRotate = autoRotateCheckbox.checked;
    });
    
    // Rotation speed slider
    const rotateSpeedSlider = document.getElementById('rotate-speed');
    const rotateSpeedVal = document.getElementById('rotate-speed-val');
    rotateSpeedSlider.addEventListener('input', () => {
        rotateSpeed = parseInt(rotateSpeedSlider.value);
        rotateSpeedVal.textContent = rotateSpeed;
    });
    
    // Export buttons
    document.getElementById('export-btn').addEventListener('click', () => {
        if (lastResult) exportOBJ(lastResult);
    });
    
    document.getElementById('export-svg-btn').addEventListener('click', () => {
        if (lastResult) exportSVG(lastResult);
    });
    
    document.getElementById('render-table-btn').addEventListener('click', () => {
        exportSVGTable();
    });
    
    // Renderer toggle buttons
    document.getElementById('renderer-webgl-btn').addEventListener('click', () => {
        setRendererMode('webgl');
    });
    document.getElementById('renderer-svg-btn').addEventListener('click', () => {
        setRendererMode('svg');
    });
    
    // Update SVG when multicolor checkbox changes
    document.getElementById('multicolor-checkbox').addEventListener('change', () => {
        requestSVGUpdate();
    });
    
    // Initial build
    updateFromCornerDiag();
}

// ============================================================================
// MAIN
// ============================================================================

initThreeJS();
initUI();

    </script>
</body>
</html>

